TableMoE: Neuro-Symbolic Routing for Structured Expert Reasoning in Multimodal Table Understanding

Multimodal understanding of tables in real-world contexts is challenging due to the complexity of structure, symbolic density, and visual degradation (blur, skew, watermarking, incomplete structures or fonts, multi-span or hierarchically nested layouts). Existing multimodal large language models (MLLMs) struggle with such WildStruct conditions, resulting in limited performance and poor generalization. To address these challenges, we propose TableMoE, a neuro-symbolic Mixture-of-Connector-Experts (MoCE) architecture specifically designed for robust, structured reasoning over multimodal table data. TableMoE features an innovative Neuro-Symbolic Routing mechanism, which predicts latent semantic token roles (e.g., header, data cell, axis, formula) and dynamically routes table elements to specialized experts (Table-to-HTML, Table-to-JSON, Table-to-Code) using a confidence-aware gating strategy informed by symbolic reasoning graphs. To facilitate effective alignment-driven pretraining, we introduce the large-scale TableMoE-Align dataset, consisting of 1.2M table-HTML-JSON-code quadruples across finance, science, biomedicine and industry, utilized exclusively for model pretraining. For evaluation, we curate and release four challenging WildStruct benchmarks: WMMFinQA, WMMTatQA, WMMTabDialog, and WMMFinanceMath, designed specifically to stress-test models under real-world multimodal degradation and structural complexity. Experimental results demonstrate that TableMoE significantly surpasses existing state-of-the-art models. Extensive ablation studies validate each core component, emphasizing the critical role of Neuro-Symbolic Routing and structured expert alignment. Through qualitative analyses, we further showcase TableMoE's interpretability and enhanced robustness, underscoring the effectiveness of integrating neuro-symbolic reasoning for multimodal table understanding.

==> images/experiments/threshold_adaptation_factor.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f57fd51d-7d39-4549-ac6a-5da5c5a10311",
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "x and y must have same first dimension, but have shapes (6,) and (0,)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[4], line 20\u001b[0m\n\u001b[1;32m     18\u001b[0m ax1\u001b[38;5;241m.\u001b[39mset_xlabel(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mAvg Score\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m     19\u001b[0m ax1\u001b[38;5;241m.\u001b[39mset_ylabel(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mThreshold \u001b[39m\u001b[38;5;124m'\u001b[39m, color\u001b[38;5;241m=\u001b[39mcolor)\n\u001b[0;32m---> 20\u001b[0m \u001b[43max1\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mplot\u001b[49m\u001b[43m(\u001b[49m\u001b[43mt\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdata1\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcolor\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcolor\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     21\u001b[0m ax1\u001b[38;5;241m.\u001b[39mtick_params(axis\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124my\u001b[39m\u001b[38;5;124m'\u001b[39m, labelcolor\u001b[38;5;241m=\u001b[39mcolor)\n\u001b[1;32m     23\u001b[0m ax2 \u001b[38;5;241m=\u001b[39m ax1\u001b[38;5;241m.\u001b[39mtwinx()  \u001b[38;5;66;03m# instantiate a second Axes that shares the same x-axis\u001b[39;00m\n",
      "File \u001b[0;32m~/miniconda3/envs/emmtab/lib/python3.10/site-packages/matplotlib/axes/_axes.py:1779\u001b[0m, in \u001b[0;36mAxes.plot\u001b[0;34m(self, scalex, scaley, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1536\u001b[0m \u001b[38;5;250m\u001b[39m\u001b[38;5;124;03m\"\"\"\u001b[39;00m\n\u001b[1;32m   1537\u001b[0m \u001b[38;5;124;03mPlot y versus x as lines and/or markers.\u001b[39;00m\n\u001b[1;32m   1538\u001b[0m \n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m   1776\u001b[0m \u001b[38;5;124;03m(``'green'``) or hex strings (``'#008000'``).\u001b[39;00m\n\u001b[1;32m   1777\u001b[0m \u001b[38;5;124;03m\"\"\"\u001b[39;00m\n\u001b[1;32m   1778\u001b[0m kwargs \u001b[38;5;241m=\u001b[39m cbook\u001b[38;5;241m.\u001b[39mnormalize_kwargs(kwargs, mlines\u001b[38;5;241m.\u001b[39mLine2D)\n\u001b[0;32m-> 1779\u001b[0m lines \u001b[38;5;241m=\u001b[39m [\u001b[38;5;241m*\u001b[39m\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_get_lines(\u001b[38;5;28mself\u001b[39m, \u001b[38;5;241m*\u001b[39margs, data\u001b[38;5;241m=\u001b[39mdata, \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs)]\n\u001b[1;32m   1780\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m line \u001b[38;5;129;01min\u001b[39;00m lines:\n\u001b[1;32m   1781\u001b[0m     \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39madd_line(line)\n",
      "File \u001b[0;32m~/miniconda3/envs/emmtab/lib/python3.10/site-packages/matplotlib/axes/_base.py:296\u001b[0m, in \u001b[0;36m_process_plot_var_args.__call__\u001b[0;34m(self, axes, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m    294\u001b[0m     this \u001b[38;5;241m+\u001b[39m\u001b[38;5;241m=\u001b[39m args[\u001b[38;5;241m0\u001b[39m],\n\u001b[1;32m    295\u001b[0m     args \u001b[38;5;241m=\u001b[39m args[\u001b[38;5;241m1\u001b[39m:]\n\u001b[0;32m--> 296\u001b[0m \u001b[38;5;28;01myield from\u001b[39;00m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_plot_args\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    297\u001b[0m \u001b[43m    \u001b[49m\u001b[43maxes\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mthis\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mkwargs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mambiguous_fmt_datakey\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mambiguous_fmt_datakey\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/miniconda3/envs/emmtab/lib/python3.10/site-packages/matplotlib/axes/_base.py:486\u001b[0m, in \u001b[0;36m_process_plot_var_args._plot_args\u001b[0;34m(self, axes, tup, kwargs, return_kwargs, ambiguous_fmt_datakey)\u001b[0m\n\u001b[1;32m    483\u001b[0m     axes\u001b[38;5;241m.\u001b[39myaxis\u001b[38;5;241m.\u001b[39mupdate_units(y)\n\u001b[1;32m    485\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m x\u001b[38;5;241m.\u001b[39mshape[\u001b[38;5;241m0\u001b[39m] \u001b[38;5;241m!=\u001b[39m y\u001b[38;5;241m.\u001b[39mshape[\u001b[38;5;241m0\u001b[39m]:\n\u001b[0;32m--> 486\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mValueError\u001b[39;00m(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mx and y must have same first dimension, but \u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    487\u001b[0m                      \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mhave shapes \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mx\u001b[38;5;241m.\u001b[39mshape\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m and \u001b[39m\u001b[38;5;132;01m{\u001b[39;00my\u001b[38;5;241m.\u001b[39mshape\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m    488\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m x\u001b[38;5;241m.\u001b[39mndim \u001b[38;5;241m>\u001b[39m \u001b[38;5;241m2\u001b[39m \u001b[38;5;129;01mor\u001b[39;00m y\u001b[38;5;241m.\u001b[39mndim \u001b[38;5;241m>\u001b[39m \u001b[38;5;241m2\u001b[39m:\n\u001b[1;32m    489\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mValueError\u001b[39;00m(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mx and y can be no greater than 2D, but have \u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    490\u001b[0m                      \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mshapes \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mx\u001b[38;5;241m.\u001b[39mshape\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m and \u001b[39m\u001b[38;5;132;01m{\u001b[39;00my\u001b[38;5;241m.\u001b[39mshape\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m\"\u001b[39m)\n",
      "\u001b[0;31mValueError\u001b[0m: x and y must have same first dimension, but have shapes (6,) and (0,)"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "# 设置透明背景\n",
    "fig.patch.set_facecolor('none')  # 图形背景透明\n",
    "ax.set_facecolor('none')  # 绘图区域背景透明\n",
    "\n",
    "# Create some mock data\n",
    "t = [73.65, 76.59, 77.12,77.38, 77.25,76.20]\n",
    "data1 = []\n",
    "data2 = [0.75, 1.00,1.25, 1.50, 1.75]\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "\n",
    "color = 'tab:red'\n",
    "ax1.set_xlabel('Avg Score')\n",
    "ax1.set_ylabel('Threshold ', color=color)\n",
    "ax1.plot(t, data1, color=color)\n",
    "ax1.tick_params(axis='y', labelcolor=color)\n",
    "\n",
    "ax2 = ax1.twinx()  # instantiate a second Axes that shares the same x-axis\n",
    "\n",
    "color = 'tab:blue'\n",
    "ax2.set_ylabel('Threshold Adaptation Factor', color=color)  # we already handled the x-label with ax1\n",
    "ax2.plot(t, data2, color=color)\n",
    "ax2.tick_params(axis='y', labelcolor=color)\n",
    "\n",
    "fig.tight_layout()  # otherwise the right y-label is slightly clipped\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "6a0d3546-8d0e-4ba5-bb7c-e4a78690f889",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmYAAAHZCAYAAAAsWPe3AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8hTgPZAAAACXBIWXMAAA9hAAAPYQGoP6dpAACTdklEQVR4nOzdd3gU1f7H8ffupveE9EISeguKIKCoCGKFqwIKWMCKvWLl2n/XhgqKXlARK4KIAja4oBSRXpTeSxLSe7Lp2+b3xySEYMAkbDK7m+/refYJOzs7+x037n5yzplzdIqiKAghhBBCCM3ptS5ACCGEEEKoJJgJIYQQQjgICWZCCCGEEA5CgpkQQgghhIOQYCaEEEII4SAkmAkhhBBCOAgJZkIIIYQQDkKCmRBCCCGEg5BgJoQQQgjhICSYCSEcS1EqvBwIWbsa/5zF98M3N5/d6yavVV+3svjsjiOEEGfBTesChBDCKVQUwu9vwNFVUJIOPqHQbTgMfQ68ArWuTgjhIiSYCSFEY5RmQ2kWXPEqhHWF4jT45XF129g5WlcnhHAR0pUphGg55fnwdmf44526bcc3w/+FwrHfG3cMmxV+fBDeS4JXI+CDvrDpw4b3/f1NeKsDvB4LPz8GFtNJx7HB2ql1x/lwEOz9ofHnEtEDxn4NXa+GkA7QYTBc9gIcWgZWS+OPI4QQZyAtZkKIluMbCtfNgPk3Q8ehENoZFt8D/e+BDpc27hiKDQJi4MYvwScE0rbAz4+CXwT0GlW3X/IacPOE25dA8XH44QF1/8teVB9fNxV2LYAR70JIR0jdAIvuUWtMuKh551dlBE9/MMhHqRDCPuTTRAjRsrpcAX1vg0UTIboPuPvCsJca/3yDOwz5d9394AQ1nO1dXD+YGdzVEOjhA+Hd1ef89iIMeR5sZlg7DSb8CHH91f1DEuH4Rtj2efOCWXkB/PE29L296c8VQojTkGAmhGh5V7wKMweqXYf31rRsNcWWT2D7HHXQvbkKrCaITKq/T0QvNZTViusPpjIwpoOpHMwV8NX19Z9jNUFU76afT5UR5t2ojjW7dHLTny+EEKchwUwI0fIKk9XB84pN7WaM6Nn45+7+Hn59Xg13cf3Bww82vA/pfzb+GKZy9ectC8A/qv5jTQ2J1aXw9Wi1jrFz1ZY6IYSwEwlmQoiWZTGpY7l6joLQTvDTw3D/RvALa9zz0zargaz/xLpthcl/3y9nD5grwd1bvZ++VQ1PAbHgHQwGT7XFrbnjyUBtKft6lHqsm+aDu1fzjyWEEA2QYCaEaFmr/g+qS+DqKWpQOvybepXlLQsa9/yQjrBzPhxZAUEJsGs+ZG6HoPj6+1nN8ONDcMlTaqvc6jfUMKfXqwP0L3wYlk1WW+3aD1RDVtpm9bFzGzE5bZUR5oxUw9+4WWrLWXWp+phvKOgNTfrPIoQQDZFgJoRoOclr1aktbvsFvALUbSM/ho8ugq2z4fy7//kY/e6A7F3w3Z2gA3rdAOffBYdX1N8vcTC06wifX62OHes1uv74r6HPqwFq7TQoSlEnhY06By5+onHnkrUTMrap/36/T/3HHt0FwfF/f44QQjSRTlEUResihBBCCCGETDArhBBCCOEwJJgJIYQQQjgICWZCCCGEEA5CgpkQQgghhIOQYCaEEEII4SAkmAkhhBBCOAiZx6wx/ngbDv0K2bvB4AGTj/99n+I0WDJJnbfJwxfOvQkuexkMJ/0nTl4Ly/8NeQcgIEadCLPPLfWPs+UTWP8+lOVAZC+4+m2I7duip9egzB2w4iXI2K5O0Nn9WrjydfD0q9vHXueshfwj8NsLcHyTOjFpRE8Y+hwkXlK3j7OeX/Ja+HJEw49NXAUxNb9P2Xtg6ZOQ8Zc6v1f/e+Cix+rvv3cxrHpNnbC1XUcY9oq6KLmjOLQc1kyBnL3q0krxF8FN8+oed9b3EODdJCg55bPmspfg4kl1913hPQSwVMMnl0HObrh3bf31S535HOeNU783yvPAOwg6XKrWFnDSsmDOen5FqfDHW5D8B5Tlgn8k9B4LFz8Jbh51+znr+WlIWswaw2qGnterk1o2xGaFeWPUSS3v+hVGfgQ75sHq1+r2KUpR90m8BO5bBwMfUJemOXLSJJl7FqpfEJc+A/f+oS7K/PVIKMtrybP7O2MWfHUdhHSAiSvh1oXql9YP99ftY69z1sq8MWCzwG0/q4tqR/aCeWOhNEd93JnPL24APHGo/u28CepM+dHnqfvUzmIfGKee/+X/B7+/Cds+rzvO8c3w/V1w3ni4by10Gw7zb4acfdqc16n2/agu9XTuLXDferjzV0i6oe5xZ34Paw15rv77OODeusdc4T2s9duL6hf7qZz9HBMvhhu/gIe3wZg56lJiCybUPe7M55d/GBQFRrwHD2yCK9+AbZ/Bylfq9nHm89OSIhrvr68V5fW4v28/9KuivBykKKU5ddu2zFaU12MVxVyt3v/1BUX574D6z1twu6J8NbLu/qwhivLLE3X3rVZFeaerovwx1X7n0BhbP1OUtzqqr18re4+ivBSgKPlH1Pv2OmctlOWr55Kyvm5blVHddmSVet+Zz+9UFpOiTOmgKL9Pqdu25RNFeaN93bkoiqL8+qKivN+37v6C2xTl6xvrH2vWUEX56dGWrLZxLGZFeaebovz55en3cfb3cFovRdkw4/SPO/t7WOvQr4ryQT9Fydmv/j+YubPuMVc5x1r7lyjKS4Hq/5OK4nrnt+49RXk3qe6+q51fK5EWM3tI2wLhPcEvvG5bp8ug2gh5+2v22ao2Y5+s02XqQsugLvScuaP+Pnq9er92n9ZiNaldtvqTfj3cahZrPr5J/WmPc9aKTwi06ww7vwFTOVgt6l9wvmEQfa66jzOf36kOLoXKQrVlqVbaVogfVL/LodNlUHAYKovq9nHU88vaCaWZoNOryzu90wW+Hl3/r2xXeA/XvQtTEtRzXD9d/V2t5ezvIahdYD89oi7TVbv4/Mlc4RxrVRTC7gVqi7bBXd3mSucHaguZd3DdfVc7v1YiwcweynLAL6z+Nt+aL4Oy3DPvU21UF0WuKADFWv9LBNSwUJbTMnWfTuIl6muun64GxsoiWPGy+lhZds1PO5yzVnQ6mPAjZO2C12Pg1XDYOEPtsq39UHHm8zvVX3Og42UQGFO3rdHn5wC/jw0pSlZ//v6mOibs5m/BKwi+GK5+AYLzv4cD7oUbPlPXGe17B6ydqnb51XL291BR1OER/e6EmPMa3sfZzxHU9+y1KHgrEUrS4aZv6h5zhfOrVXAUtsxS17at5Urn14ra7uD/316C9e+deZ8Ht0JYl1Ypp1U09pzDu8P1H6nj3Va8AnqD+iXhG662UDiqxp5faGd1MKpvGNy5TG0N/OsrdaDuPasbHuviCJrzO1uSAUdXquNcnEFjz7F2id+Ln4Ae16n/vn4mTOsO+35Qv+wdUVPewwsfqtsW2Uttxf7lMRj2knqhg6Nq7DkeXQXVZfUvZnAGTf3/8MJHoc8E9UKO36fA4nvh5gXqH4iOqDmfM8ZMtcW6x3XQ9/aWrK5NaLvB7MKH63ftNCQ4oXHH8otQrzg5WXnNXwO1fwn4Rfx9EH95LngGqE34OoN6q/0r4sQ+eepz7aEp59z7RvVWlgvuPuqHyMYZdY/b45ztrbHnl7wGDi2DZ1LBK0DdHn0uHFutDg6/eJJzn9/JdswF7xDoek397aerHU45vxb8fWxIY8+xtuU2rFvddjdP9bGSdPW+q7yHtWL7qResFB9X/7hw9vcw+Q9I3wL/OaVFZdal0HuMerGGI55jU99D33bqLbQThHaFd3uo3XRx/V3j/IxZ8MUItYv2X+/X388Rz88JtN1g5huq3uwhrj+sfUf9Baxttj26Wv1wr/3iiDsfDv9W/3lHV0Ps+eq/3TzUcJC8BrrXTHVgs8GxNdB/on3qbM451/7P89cctWWpwxD1vj3O2d4ae361XVSntv7p9KDY1H878/nVUhTY/jWcM65uTEutuPNh5X/UK45rHzu6Wh17V9udG3e++vt4wQN1z2vJ84PGn2PUuWDwVMeqxF+gbrOa1dASGKfed4X38GTZu9Xf0drnO/t7ePUUGPp83f3SLPh6FNz4OcT0U7c54jmezXtY+/liqVZ/Ovv5GTPVUBZ9rtpirT/lM9URz88JOHC/lAMpTlPHI5Wkq+PAsnapt+oy9fGOQ9UP+sX3qB+eR1bAqlfh/Lvruhz63alemv/rC5B3SJ2vbO/i+r+MFzwIf36pttrkHYQlj4O5HPrc2uqnzOZZ6sUI+UfUWpc+pc6h5B2kPm6vc9ZCbH91PNIP96m15x+BX59X5+XpcqW6jzOfX63kNVCcCufd9vfHkm5Uu8Z+fAhy96tTtWz+SP0drDXgfvW8N3ygnt/qNyBzuzoPkda8AtT//qvfgCMr1Uv3f3lcfazn9epPZ34P07bAxplq3YXJsGsBLJuszhNV+4Xm7O9hUBxE9Ki7teukbg9OrBsP6cznmL5N/RzN2qX+wXBsDSy8Sz2/uP7qPs58fsZMdUxnYCxc8SqU56vTDZWeNDbMmc9PQzpFqR2sIU5r8f2wc97ft9/2izpPDaj/4/0yCVLWgYcPnHOTOkne3yaynKyGroBouOTpv09kuXkWbKidYDYJrn5L7cJobYvuhcPL1asWQ7uozdvnjKu/j73OWQsZf8Gq/6gfAFYLhHeDwc9A58vr9nHm8wN1bqCSNHUOr4acPPGjTzsYcA9c9Hj9ffYuVsNM8XEI6ajOQ+QoEz9azepFKbu+BXOVOhHzVW+qYyRrOet7mLkDljyhBk5rtToH3Tlj4YKH6o8vc/b38GRFqTC995knmHWmc8zZC/97BnL2gKkC/COg0zD1YpWA6Lr9nPX8ts+FH0/zB8zLJXX/dtbz05AEMyGEEEIIByFdmUIIIYQQDkKCmRBCCCGEg5BgJoQQQgjhICSYCSGEEEI4CAlmQgghhBAOQoKZEEIIIYSDkGBmT5ZqdXK82lmdXY2rnx+4/jnK+Tk/Vz9HOT/n1xbOsQVJMLMnSzWsedN1fxld/fzA9c9Rzs/5ufo5yvk5v7Zwji1IgpkQQgghhIOQYCaEEEII4SDc/nkX12Kz2cjMzMTf3x+dTmffg1eXEgAYS0vBZN9DOwRXPz9w/XOU83N+rn6Ocn7Or4XOUVEUSktLiY6ORq934XYlpY1JS0tTgBa5eRhQXhrsqXgYWub4Wt9c/fzawjnK+Tn/zdXPUc7P+W8tfY5paWlaR4kW1eYWMS8pKSEoKIi0tDQCAgK0LkcIIYQQjWA0GomLi6O4uJjAwECty2kxba4rs7b7MiAgQIKZEEII4WTsPgzJwbhwJ60QQgghhHORYCaEEEII4SAkmAkhhBBCOAgJZkIIIYQQDkKCmRBCCCGEg5BgJoQQQgjhICSYCSGEEEI4CAlmQgghhBAOQoKZEEIIIYSDaHMz/wshhBCihdiskLoBynLALwLiLwS9QeuqnIrDBLOZvx/hrWUHuWNQAi/9q+dp91uyK4upvx0kvaiSxHa+PHt1N4Z0C2/FSoUQQgjxN/t+gmXPgDGzbltANFw1BXpc2/r1rH4D1rxZf1u7zvDwNvXf5ir49TnYsxAsJug0FIZPAz9tM4VDdGXuTCtm3ubjdIv0P+N+f6YW8sj87YztF8fSRy7iip4R3DNnGwezS1upUiGEEEL8zb6fYMGE+qEMwJilbt/3kzZ1hXWHJw7V3e5cXvfY8slwcBnc+CXcsQRKs+HbW7Wp8ySaB7PyaguPfbuDN0f1JtDb/Yz7frY+hcFdwrh3cEc6hfvzxBVd6RkdyJcbU1qnWCGEEC3KZLFhsdq0LkM0hc2qtpShAFCR746lqjZeqNtY9qy6X2vTu4F/RN3Nt526vaoE/poDV74GHQZDdB+4biakbYa0ra1f58kla/rqwAs/7mFI13Au6hz6j/tuTy1iUKf6+13SJYy/UotO+5xqi5XSKnO9mxBCCMdTYbJw1fQ/uOK9P6i2aPAlLpondQMYM1EUKNjvR+rKUDI3B6EotTsoYMxQ9ztLHgaguhSqjHU3S/Xpn1B4FN7pCu/1hoV3Q3Gauj1zB9jM0OHSun3DukBgHKRvOes6z4amY8x+2pnJ3gwjPz40qFH755VVE+rnUW9bmJ8H+WWnf1Nmrj7K9JWHT9y3VVc0r1ghhBAtas7GVI7llQOw7nA+l3WP0Lgi0ShlOViq9GRuDqI8ywsAg7sNxQo6t/r7na3JF3kSMKNH/Y2Dn4Uhk/++c2w/uH6mOq6sLBt+nwKfXw0PbISyXDB4gHdQ/ef4htmlzrOhWTDLLK7k/37ey5y7BuDl3nJXbDwwpCN3X5x44r7RaCT2vRZ7OSGEEM1QXm3h4z+Onbi/ZFeWBDMnUZFcQsbyMCyVBnQGhYjzSgjqUIFOd8qOfmf/fr6xrppJ3x0lwP+kMelung3v3Pnyk+70gph+8F4S7F0Mbt5nXUtL0SyY7c4oIb/MxIgP1p3YZrUpbEkp5KuNqRx69WoM+vrvapifJ/llpnrb8spMhPqd5k0BPN0MeLrVBT/FdOZxbEIIIVrfnE2pFJab8Pd0o7Tawm/7cqi2WOt9fgvHolitFMyaRd4H/wWbAQ9/CzGDCvEKspyyp069OjP+wrN+TZMV8PQHr4CmP9k7CNp1hMJj0GEIWE1QWVy/1aw8zy4B8mxoFswGdQpl+WOX1Nv21Pc76Rjmx32DO/4tlAH0iQ9mw5F87rqorgVs3eE8zosPbvF6hRBCtIzyaguzalrLXvxXD6b+eohsYxVrD+UzrIe0mjkiS34+mU8/TfmGjQAEDj6PyNCl6N2VU/as+S6/6k3t5zOrLoPCZOg9DqLPBb07JK+BHtepj+cfhpI0iO2vaZmaDf7383Sja6R/vZu3u4EgH3e61kybMenbHUxZduDEc+4clMCaQ3l88scxjuSW8e5vh9idUcJtFyRodBZCCCHO1pcbUygsN5EY6svIPjFckxQFwJLdWRpXJhpSvmkTx0aOpHzDRnReXkS9/jrRH89Ff8uXEBBVf+eAaBjzlTbzmC1/DlLWQVEqHN8M396ihsOkG8ArEM4br+6T/AdkbocfHlBDWdz5rV/rSRxmgtmGZBRXojupk7pvfAjTx/Vh6q8HeXv5QRJCfZg1vt+JICeEEMK5lJ3UWvbw0E64GfQM7x3FZ+uT+W1fDlVma4uOQxaNp1it5M+YSf6HH4Ki4Nm5EzHvvotnp07qDj2uhW7DHWfmf2MmfH8XVBaCTyi0Hwh3rwDfmtkdrnwDdHr4drzardmxZoJZjekURTm13dGlGY1GAgMDKSkpISCgGX3UQggh7GbG6iO8vfwgHUJ9+fXxS3Az6LHZFC6asorMkipmje/LFT0jtS6zzTPn5JL51FNUbFGnkggcPYrI559H7916g+jbyve35vOYCSGEaJtKq8wnWsseuawzbgb1K0mv13G1dGc6jLJ160keOZKKLVvQ+fgQ/dYUol97rVVDWVsiwUwIIYQmvtyQQkmlmQ5hvvzrnOh6jw3vrQazFTXdmaL1KRYLue++R9rEiVgLC/Hs2pXE778n8FoNxou1IRLMhBBCtDpjlZlP1iYD8Ohlnf92JX6fuCBigrwpN1n5/WCeFiW2aebsbFJvu52Cjz8GRSFo3FgSvp2PZ4fEf36yOCsSzIQQQrS6L9arrWWdwv0Y0Tv6b4/rdDquSVLHlkl3ZusqW7OG5OtHUvnnn+h9fYmZNpWol19G7+WldWltggQzIYQQraqk0szstXVjyxqatxJgeE1gW7lfujNbg2I2k/P226Tdex/W4mK8evQgcdFCAq65RuvS2hQJZkIIIVrV5+uTMVZZ6Bzux/CkqNPud05sIDFB3lSYrPx+MLcVK2x7zBkZpN46nsJPPwMg+NZbiZ//DR7x8RpX1vZIMBNCCNFqSirNfLquZmzZsNO3loHanTmi5iKAX3ZJd2ZLKV25kmOjRlO5cyd6f39i3p9O5PPPoffw0Lq0NkmCmRBCiFbz2bpkSqssdInw45pep28tq1V7debK/blUmqQ7054Uk4ns118n/cGHsJWU4JWUROLiRQRccYXWpbVpEsyEEEK0ipIKM5/VtpZd1gX9GVrLaiXFBBIX4k2l2cpq6c60G1NaGik330LRV3MACLntNhLmfo1HbKzGlQkJZkIIIVrFp+uOUVptoVukP1f3atxs/urVmTWTzUp3pl0Yl/9K8shRVO3Zgz4wkNiZM4iY/Cw66bp0CBLMhBBCtLjiChOfrU8B1HnLGtNaVmtEUs3VmQdyqDBZWqK8NsFWXU32//2HjEcfxVZWhve559Jh8SL8hw7VujRxEglmQgghWtzstcmU1bSWXdnEtS97xQTQPsSHKrONVQekO7M5TCkppNx0E0Xz5gHQ7u67iJ/zFe7Rf59DTmhLgpkQQogWVVRu4vP16tiyx4Y1bmzZyXQ63YmLAKQ7s+lKliwhedRoqvftxxAcTNysjwl/8kl07u5alyYaIMFMCCFEi5q97hjlJivdowK4okdEs45RO9/Z6oO5lFdLd2Zj2KqqyHrxJTKfeBJbRQXe/fqS+MNi/C65ROvSxBlIMBNCCNFiCstNfFEztuyxYU0bW3ayntEBJLST7szGqj52jJQxYylesAB0Otrdfx/xX3yBe0TzgrFoPRLMhBBCtJhP1qqtZT2jm99aBtKd2RQlP/5I8g03Un3oEIZ27Yib/Qnhjz6Kzs1N69JEI0gwE0II0SIKyqr5ckMKoI4t0+ma11pWa3jN1ZmrD+ZSJt2Zf2OrqCDz38+R+cyzKBUV+AwYQOLiRfgNGqR1aaIJJJgJIYRoEbPWHqPCZCUpJpBh3cPP+njdo/zpEOpLtcXGyv05dqjQdVQfPkzymDGULFoEOh2hDz1E+88+xT387P+7i9YlwUwIIYTd5ZdV89WGVEAdW3a2rWUgk802RFEUihcuJPnGMZiOHMUQFkr7zz8n7KEH0RkMWpcnmkGCmRBCCLv75I9jVJqt9I4NZGg3+7Xa1I4z+/1QHqVVZrsd1xnZysvJfOYZsp57HqWqCt9Bg+jwww/4DhygdWniLEgwE0IIYVf5ZdV8tdG+rWW1ukX60yHMF5PFxsr9bffqzKoDB0gefQPGn34GvZ6wxx4j7pNZuLVrp3Vp4ixJMBNCCGFXH685SqXZyjlxQQzpat8xTjqdjhE13Zm/tMHuTEVRKJr/LSljxmJKScEtIoL4r74k9L570enlK90VyLsohBDCbnJLq5izqWVay2oN761enflHG+vOtJaVkfnEE2S//DKKyYTv4EtI/GExPv36aV2asCMJZkIIIezm4zXHqDLbODcuiEu7hLXIa3SJ8KNTuB8mq40VbeTqzMq9e0keNRrj0v+BmxvhTz1J3Icf4hYcrHVpws4kmAkhhLCLXGMVX9e0lj1++dnPW3Y6Op3uxBJNrn51pqIoFH49l9RxN2E+fhy36Cji53xFu7vukq5LFyXvqhBCCLv4aM0xqi02+rQP4pLOoS36WrVXZ/5xKJ+SStfszrQajWQ88ig5r76KYjbjN3QoHRYtwqdPH61LEy1IgpkQQoizlmusYu7mmtYyO8zy/0+6RPjTubY7c5/rdWdW7tpF8shRlP72G7i7EzH5WWJn/BdDUJDWpYkWJsFMCCHEWZv5+1GqLTb6xgdzcQu3ltU6sXbmbtfpzlQUhYIvviDlllsxZ2TgHhtLwry5hNx2W4uHXeEYJJgJIYQ4K9klVczbchxondayWrXjzNYezqOkwvm7M63FxaQ/+BC5b04Bsxn/K64gcdFCvJOStC5NtCIJZkIIIc7Kh78fwWSxcX5CMIM6td4Ep50j/Oka4Y/ZqvDrvuxWe92WUPHXdo6NHEXZqlXo3N2JeOF5Yqa/hyEgQOvSRCuTYCaEEKLZskoq+WZLGtC6rWW1nL07U7HZKJg9m9Tx47FkZeEe356Eb+cTcsst0nXZRkkwE0II0Wwf/n4Uk9VG/4QQLujY+ssB1S5qvu5wvtN1Z1oKC0m77z5y35kKVisB11xD4sKFePXooXVprmntNHg5EP73bN22z4er206+/fyYZiUCuGn66kIIIZxWZnEl82tayx67vGVm+f8nncL96Bbpz4HsUpbvy2ZMv7hWr6E5KrZtI2PSE1hyc9F5ehLx738TNOZGaSVrKRl/wp+fQ0Svvz923m0w5Lm6++7erVdXA6TFTAghRLPM/P0IJquNAYkhXNixda7EbMiI3s4z2axis5H/0UekTrgNS24uHomJJCz4luCxYySUtZTqMlg4Ef71PngF/f1xdx/wj6i7eWk7rk+CmRBCiCbLKK7k2601Y8su76JpLbXdmeuP5FNUbtK0ljOx5OeTdvdE8t6bDjYbgdddS+L33+HVtavWpTkNDwNQXQpVxrqbpfrMT1r6JHS5EjoOafjx3QtgSiLMGAgrXgZThb3LbhLpyhRCCNFkM1YfwWxVuKBDOwZ2aP2xZSfrEOZH96gA9mcZ+XVfNmPPb69pPQ0p37SJjKeewpqXj87Li8gXXiBw1EhpJWuiyRd5EjDjlDF4g5+FIZMbfsLu7yFrJ0xc3fDjSTdAUBz4R0HOXvjtJcg/DOPm2rfwJpBgJoQQoknSiyr4blvN2LJhnTWuRjWidxT7s4z8sivLoYKZYrWSP/ND8mfOBEXBo1NHYt99F8/OjvHfzdm8sa6aSd8dJcDfv26jm2fDO5ekw7JnYfwP4O7V8D797qj7d0RP8IuAr66FwmMQ0sFudTeFBDMhhBBNMmP1UcxWhQs7tmOAxq1lta5JiuLt5QfZcLSAwnITIb4eWpeEOTeXzKeepmLzZgACR48i8vnn0XtrO7jcmZmsgKd/48aBZe6A8jz4+JK6bYoVUtfDllnwQh7oDfWfE9tP/SnBTAghhDNIK6xrLdN6bNnJEkN96RkdwN5MI8v3ZnNTf21bzcrWrSfz6aexFhai8/Eh6uWXCLz2Wk1ranM6DIb7N9bf9uMDENoFBj3291AGkL1b/ekX2eLlnY4EMyGEEI02Y/URLDaFizqFcn5CiNbl1DO8dxR7M40s2ZWlWTBTLBbyPvgvBbNmgaLg2bUrMe9Ow7ODNq0vbZqnP0ScMh7N3Re8Q9TthcfUMWidL1e35eyF5ZMhfhBENjCtRiuRYCaEEKJR0gor+P7PdAAev9zxxkgNT4rirWUH2XisgIKyatr5nWbsUQsxZ2eT8eSTVG77E4CgsWOJmPwseq/TjG8S2jJ4wLHfYdNM9UrMwBjofi1c8pSmZUkwE0II0SgfrDqMxaZwcedQ+sY7VmsZQHw7X5JiAtmdUcLyvTncPKD1Ws3K1qwh85lnsRYXo/f1JfL/XiFw+PBWe33RSHcsqft3YCzcsVS7Wk5D5jETQgjxj44XVLDwrwwAHhvmOGPLTlW3dmZmq7yeYjaT8/bbpN17H9biYjx7dCdx0UIJZaLZJJgJIYT4Rx+sOozVpnBJlzD6xgdrXc5pDa+ZbHbj0QLyy/5h4tGzZM7MJHX8BAo//QyA4FtuIeGbb/CIj2/R1xWuTYKZEEKIM0rJL2fRdrW17HEHmbfsdOJCfOgdG4hNgWV7slvsdUpXreLYyFFU7tiB3t+fmOnTiXzhefSerTuuTbgeTceYzdmUytxNqaQXVQLQOcKPRy7rzJCu4Q3u/922NJ76fle9bR5ueg69enWL1yqEEG3VB6uOYLUpXNo1jD7tHbe1rNbwpCh2pZewZFcWtw60b+uVYjKRO3UqhV9+BYBXUhIx06biEecci6cLx6dpMIsK8OKZq7qREOqLoigs/Cude77axpJHLqZLhH+Dz/H3dGPlk4NP3Nchy1kIIURLSc4vZ/F29UpMRx5bdrJrkqJ4438H2JxcQG5pFeH+9rkq0pSeTsbjk6jarc51FXLbBMKfeAKdh/aT2QrXoWlX5rAeEQzpFk5iqC8dwvx46spu+Hi4sf140emfpINwf68TtzB/aTYWQoiW8sHKw9gUGNotnHPjgrQup1HiQnw4Jy4ImwLL7dSdaVz+K8kjR1G1ezf6wEBiZ84gYvJkCWXC7hxmugyrTWHJ7iwqTVbOO0NTeYXJyqA3V2FTFHpGB/L0VV1P27oGUG2xYrLYTtwvrTLbtW4hhHBVx/LK+GFH7ZWYjj227FQjkqLYmVbML7uyGH9BQrOPY6uuJnfKWxTNmweA97nnEjP1HdxjYuxUqRD1aR7MDmQbGTVzA9UWGz4eBj4e35fOpwlaHcL8eGt0b7pF+VNaZeGTP44xeuYGfp10CVGBDa89NnP1UaavPHzivq26okXOQwghXM0Hq45gU+CybuH0jg3SupwmuTopkteW7mdLSmGzuzNNqamkP/441fv2A9Du7rsIe/RRdO7u9i5XiBN0iqIoWhZgstjILK6ktMrC0j1ZfLs1jW/vGXjacHYys9XGsGlruPacaJ64omuD+5zaYmY0GomNCKWkpISAgEYsgiqEEG3Q0bwyLp+2BpsCPz90EUmxgVqX1GQjZ65n+/Fi/u+6nkxoYqtZyZIlZL/4ErbycgxBQURPeRO/wYP/+YmixRiNRgIDA13++1vz6TI83PQkhPqSFBvIM1d1o3uUP5+tT2nUc90NenpGB5BScPpWME83A/5e7vVuQgghzuz9mrFlw7pHOGUog7o5zX7ZldXo59iqqsh68SUyn3gSW3k53n37kvjDYgllotVoHsxOZbNRr4XrTKw2hQPZpYTLBQBCCGE3R3JL+WmnOnO+s40tO9k1NcFsa0ohOcaqf9y/+lgyKWPHUbxgAeh0tLvvXuK//AL3yMiWLlWIEzQNZlOWHWDzsQLSCis4kG1kyrIDbEou4Po+0QBM+nYHU5YdOLH/9BWH+eNQHscLKtiTUcJj3+4go6iScefL/DFCCGEv01ceQVHgih4R9IpxztYygOggb85rH4SiwP92n7nVrOSnn0i+4QaqDx7EEBJC3OxPCH/sMXRumg/FFm2Mpr9xBWXVTFqwk7zSavy93OgW5c9Xd/bn4s5hAGQUV6LT1c1TVlJpZvKi3eSVVhPg7U5STAAL77+wUePRhBBC/LPDOaX8skttLXvUiVvLag3vHc1fx4tZsjuL2wcl/u1xW2Ul2f95lZJFiwDwGTCA6Lffwj284YnOhWhpmg/+b21tZfCgEEI0x0Pz/uKXXVlc2TOCj8f307qcs5ZVUskFb6wCYNPky4gMrLs6s/rwYdIffxzTkaOg0xH6wAOEPnA/OoNBq3LFGbSV72+HG2MmhBBCG4dySllS0+XnLLP8/5OoQG/61Sy6vrTm3BRFoXjhIpJvHIPpyFEMYaG0//wzwh5+SEKZ0JwEMyGEEIA6jldR4OpekXSPcp0WieG91YsAluzOwlZeTuYzz5D13HMoVVX4XnghHRYvxnfgQI2rFEIlwUwIIQQHso0nWstcYWzZya7uFYVOBwW79nJ41A0Yf/oZ9HrCHnuMuNmf4BYaqnWJQpwgl5sIIYRg+gp1hZThSVF0i3Sd1jKAiABP7jPu4qo187DZLLhFRBAz9R18+jn/GDrheiSYCSFEG7c/y8j/9mSj08Ejl7lWa5m1rIzsF1/i2pVLATgY34sR82fhFnz6NZmF0JIEMyGEaONqW8uuSYqia6TrTD9UtW8f6Y8/jjn1OBgMfNrtKhZ2Gsz5Oi9kCXLhqGSMmRBCtGF7M0tYtldtLXvMRVrLFEWhcO5cUsaOw5x6HLeoKOK/nsPxK0aj6PT/ONmsEFqSYCaEEG1YbWvZiN7RLjFZt9VoJOPRx8j5z6soZjN+Q4fSYfEifPr0YUTvpq+dKURrk2AmhBBt1J6MEn7dl4NOB49e1knrcs5a5e7dJI8aTemvv4K7O+HPPkPsjP9iCAoC4Kpekeh0sCOtmLTCCm2LFeI0JJgJIUQb9V5Na9m150TTKdx5W8sURaHwyy9JufkWzOnpuMfEkDD3a9rdfnu9Zf3C/b0YkBgCwP/2SKuZcEwSzIQQog3ak1HCiv056HXw8FDnHVtmLS4m/cGHyHnjTTCb8b/8chIXL8K7d+8G9x/eOxqAJbuzW7NMIRpNgpkQQrRB7604BNS2lvlpXE3zVGzfzrFRoyhbtQqduzsRLzxPzPvTMZxhHcWrekai18FO6c4UDkqCmRBCtDG70otZsT8XvZPOW6bYbBR8+imp4ydgyczCvX174ud/Q8gtt9TrumxImL8nAzu0A+rWzhTCkUgwE0KINqZ2bNn158bQIcy5WsssRUWk3X8/uW+/AxYLAddcTeKihXj37NnoY5y8dqYQjkaCmRBCtCE70opZdSAXg17Hw07WWlaxbRvJ14+kfM0f6Dw8iHzlFaKnTsXg17RweWVNd+au9BKOF0h3pnAsEsyEEKINqR1bdv25MSSG+mpcTeMoNhv5H31M6m23Y8nJwSMhgYTvFhA8dsw/dl02JNTPkws6qt2Z0momHI0EMyGEaCO2Hy/i94N5amvZUAect8xmheS1sPt79afNiqWggLS7J5L33ntgtRJw7b9IXPg9Xl27ntVLDU+qvToz0w6FC2E/slamEEK0EbVjy0b2iSHB0VrL9v0Ey54BY11QKi+LJmOdP9biUnReXkS+8DyBo0Y1q5XsVFf2jOCFH/ewJ8NISn654/33EPa3dhqsfAUG3A9Xv6luM1fBr8/BnoVgMUGnoTB8GviFa1amtJgJIUQb8GdqEWsOOWhr2b6fYMGEE6FMsUHeHj+OL1GwFpfiERdO4ncLCBo92i6hDKCdnycXSndm25HxJ/z5OUT0qr99+WQ4uAxu/BLuWAKl2fDtrdrUWEOCmRBCtAG1Y8tGnxdDfDsHah2yWdWWMhQAzJV6jv/ejvw9AaDoCEysIHFYLp4dO9j9pYcnqVdnyrQZLq66DBZOhH+9D15BddurSuCvOXDla9BhMET3getmQtpmSNuqWbkSzIQQwsX9mVrI2sP5uOl1jjfLf+qGEy1lZdmeJC8LoyLXE52bjegBRUQPKEZfmanuZ2dX9ozEoNexN9NIcn653Y8v7M/DAFSXQpWx7mapPvOTlj4JXa6EjkPqb8/cATYzdLi0bltYFwiMg/Qtdq688WSMmRBCuLh3f1PHlt3QN5a4EB+NqzlFWU5N16U/Bfv8AB2egWZiBhXhGWCpt5+9Bft6MKhTKH8cymPp7iweHOJgXbzibyZf5EnAjB71Nw5+FoZMbvgJu7+HrJ0wcfXfHyvLBYMHeAfV3+4b1iK/b40lwUwIIVzY1pRC1h1RW8scMXiYqzzIWN2OyjxPAII6lhPRpwT9qd9OfhEt8vojkqL441Aev+ySYOYM3lhXzaTvjhLg71+30c2z4Z1L0mHZszD+B3D3apX67EGCmRBCuLDasWU39nO81rKyP/4g85k3sRZ5onezEXl+MYHxVafspYOAaIi/sEVquKJnBP9erGN/lpGjeWV0dLKVENoakxXw9Aev06+HekLmDijPg48vqdumWCF1PWyZBeMXgdUElcX1W83K81rsD4HGkGAmhHANNqs6DqksR/1Qjb8Q9Aatq9LUluRC1h8pwN3gWK1litlM3vTpFMz+FADPxGhie+zAw996yp41V2Be9WaLvZdBPmp35ppDeSzdleV0qyGIM+gwGO7fWH/bjw9AaBcY9BgExoDeHZLXQI/r1MfzD0NJGsT2b/Vya0kwE0I4vwbmwCIgGq6aAj2u1a4ujb37W21rWRyxwY7RWmbOzCRj0hNU7tgBQPDNNxP+zNPojy4/zXv4Zou/h8N7R7HmUB5Ldkswcyme/hBxyng0d1/wDqnbft54WP4ceAer+y99Wg1lcee3fr01JJgJIZxb7RxYNdMtnGDMUreP+apNhrNNxwrYeMyxWstKV60ic/K/sZWUoPfzI+rVVwm46kr1wR7XQrfhmrR6XtkjkucMuzmQXcqR3FI6hfv/85OEa7jyDdDp4dvxardmx5oJZjUkwUwI4bxOmQOrPgXQqYN/uw1vc92ata1lY8+PIybIW9NaFJOJ3KnTKPzySwC8evUi5t1peMTF1d9Rb4DEi1u9vkAfdy7qFMrqg3ks2ZXNo8MkmLmsO5bUv+/uBcOnqjcHIfOYCSGc10lzYDVMAWNGi8yB5cg2Hi1gc3IhHgY9D1yqbWuZKT2dlFvHnwhlIbdNIGHe3L+HMo0N762unSmTzQqtSYuZEMJ5NXauIQ3nJGptiqLw7oq61rJoDVvLjL/+StZzz2MrLUUfEED0G6/jf9llmtVzJpf3iMDdoONgTimHc0rpHCGtZkIb0mImhHBejb2kXcNL31vbxqMFbKltLRvSUZMabCYT2f95lYxHHsVWWor3OefQYfEihw1lAIHe7lzSOQyQtTOFtiSYCSGcV/yF6pV7nG5hax0ExLTYHFiO5uTWspv6xxEV2PqtZabUVFLH3UTR3LkAhNx1J/Ffz8E9JqbVa2mqa2rWzlyyS4KZ0I4EMyGE89Ib1CkxgL+Hs5afA8vRrD9SwNaUIjzc9DygwZWYxv/9j+RRo6natw9DUBCxH31IxFNPoXN3b/VammNYjwg8DHoO55ZxKKdU63JEGyXBTAjh3Hpcq06JERBVf3tAdJuaKkNRlBOz/N/cvz0RAa23BI2tqoqsl14m4/FJ2MrL8e7bl8QfFuN/6aWtVoM9BHq7c0mXUAB+kVYzoREZ/C+EcH4azoHlKNYdyWdbahGebnoeuLT1xpZVH0sm4/HHqT54EHQ62t1zD2EPP4TOzTm/Xob3jmLF/lyW7Mrk8WGd0elO100uRMtwzv9zhBDiVBrNgeUIFEU5MW/ZzQPaE95KrWUlP/1E1suvoFRUYAgJIfqtt/C7aFCrvHZLGdY9Ag83PUfzyjmYU0q3yEasySiEHUlXphBCOLk/Dufz1/FiPN303D+45VvLbJWVZD73HJlPP4NSUYFP//4kLl7s9KEMwN/LncFdaq7OlO5MoQEJZkII4cRObi27dWB8i7eWVR85QsqYMZQsXAQ6HaEPPkj7zz/DPSK8RV+3NY3oXXN15u4sFKWhVSWEaDkSzIQQwon9fiiPHWnFeLnrua+FW8uKFy0m+YYbqT58BENYKO0//0wdT2ZwrbF8l9V0Zx7LK+dAtlydKVqXBDMhhHBS6pWYhwEYPzCeMH/PFnkdW3k5mc88S9a//41SVYXvhRfQYfFifAcObJHX05qfpxtDukp3ptCGBDMhhHBSvx/MY2dNa9m9LdRaVnXwEMk3jqHkxx9BryfssUeJmz0bt9DQFnk9R3FislnpzhStTIKZEEI4oZNn+Z9wQQKhfvZtLVMUhaIFC0gZMwbTsWO4hYcT/+UXhN53Hzq96391XNY9Ak83Pcn55ezLMmpdjmhDXP//LiGEcEGrDuSyK70Eb3cD91zSwa7HtpaVkfnEk2S/+BJKdTW+F19M4g+L8Tn/fLu+jiNTuzPVCxqkO1O0JglmQgjhZE4eWzbhwni7tpZV7dtH8ujRGJcuBYOB8CefIO7jj3ALCbHbaziL4XJ1ptCABDMhhHAyK/bnsjujBB8PA/deYp+xZYqiUDhvHiljx2FOPY5bVBTxc+bQ7u6720TXZUOGdgvHy11PakEFezOlO1O0Dk1n/p+zKZW5m1JJL6oEoHOEH49c1vlE83FDluzKYupvB0kvqiSxnS/PXt2NId1cZ/4cIYQ4k5PXxLztwgRCfD3O+pjW0lKynn+B0uXLAfAbMoSo11/DLTj4rI/tzHw93RjaLZylu7P5ZVcWvWICtS5JtAGa/hkUFeDFM1d14+eHL+KnhwZxYcd23PPVNg7lNDxvzJ+phTwyfztj+8Wx9JGLuKJnBPfM2cZBmWdGCNFG/LYvh72ZRnw9DEy8+OzHllXu3k3yyFFqKHNzI/zZZ4idOaPNh7Jaw5OiAVgq3ZmilWgazIb1iGBIt3ASQ33pEObHU1d2w8fDje3Hixrc/7P1KQzuEsa9gzvSKdyfJ67oSs/oQL7cmNK6hQshhAZOHlt2tq1liqJQ+NVXpNx8C+b0dNxjYkiYN5d2t98uC3efZEi3MLzdDRwvrGBPhnRnipbnMAMHrDaFn3ZmUmmycl77hv9S255axKBO9efOuaRLGH+lNhzkAKotVkqrzPVuQgjhjJbvzWFflhE/T7ezai2zFheT/tDD5Lz+BpjN+F8+jMTFi/Du3duO1boGHw83hnZXh8v8sjtT42pEW6DpGDOAA9lGRs3cQLXFho+HgY/H96VzhH+D++aVVRPqV/8vxDA/D/LLqk97/JmrjzJ95eET923VFfYpXAghWpHNVje27PYLEwhuZmtZ5Y4dpE+ahCUzC527O+HPPEPwLTdLK9kZDE+KYsmuLJbsyuLZq7rJfyvRojQPZh1C/Vj6yMWUVllYuieLJ77bybf3DDxtOGuqB4Z05O6LE0/cNxqNxL5nl0MLIUSrWb43mwPZpfh7utX7TGssxWaj8PMvyH33XbBYcG/fnphp0/Du1bMFqnUtQ7qG4+1uIL2okl3pJZwTF6R1ScKFad6V6eGmJyHUl6TYQJ65qhvdo/z5bH1Kg/uG+XmSX2aqty2vzHTGOXw83Qz4e7nXuwkhhDOx2ZQTLf93DEogyKdprWWWoiLS73+A3LffBosF/6uvInHRQglljeTtYeCymu7MJbtlslnRsjQPZqey2cBksTX4WJ/4YDYcya+3bd3hPM6Ll6uHhBCua9lJrWV3XdS0sWUVf/5J8shRlK1Zg87Dg8iXXyZm2jQMfn4tVK1rGlE72ewuuTpTtCxNg9mUZQfYfKyAtMIKDmQbmbLsAJuSC7i+j3p58qRvdzBl2YET+985KIE1h/L45I9jHMkt493fDrE7o4TbLkjQ6AyEEKJl2WwK02uuxLzjokQCfRrX6q/YbOR/PIvUCbdhyc7GIyGBhAXfEjxurIyRaoZLu4bj42Ego7iSHWnFWpcjXJimY8wKyqqZtGAneaXV+Hu50S3Kn6/u7M/FncMAyCiurPcB0jc+hOnj+jD114O8vfwgCaE+zBrfj66R9hmPJoQQjmbpniwO5pTi7+XGXRc1bmyZpaCAzKefoXz9egAC/vUvIl96CYOfb0uW6tK83A0M6x7BTzszWbIriz6nmT1AiLOlU9pYm6zRaCQwMJCSkhICAgK0LkcIIU7LalO46r0/OJxbxmPDOvPYsC7/+JzyzVvIfPJJLHl56Ly8iHzheQJHjZJWMjtYvjebe+f8SXSgF+ufHSr/TVtZW/n+drgxZkIIIVRLdmdxOLeMAC837vyH1jLFaiVvxgyO33EHlrw8PDp2JGHBtwSNHi0Bwk4GdwnD18NAZkkV26U7U7QQCWZCCOGArDaF92uuxLz74g4EnOGKckteHsfvupv8D/4LNhuBI0eS+N0CvLr8cwubaDwvdwPDekQA6kUAQrQECWZCCOGAftmVyZGa1rLbByWcdr/yDRs4dv1IKjZtQuftTdSbbxD9xuvofXxar9g2ZHiSenXm0t1Z2GxtaiSQaCWaTzArhBCivpNbyyaeprVMsVjImzGDgo8+BkXBs3NnYqa/h2eHs1/YXJzeJV3C8PN0I6ukiu1pRfSND9G6JHE6W2fD1s+g+Lh6P7wbDH4GOl+u3v98OKSuq/+cvnfAv95r1TJPJcFMCCEczM87MzmaV06Qj3uDrWXmnBwyn3iSim3bAAi68UYinvs3ei+vVq607fFyN3B5jwgWb8/gl11ZEswcWUAMDHsZ2nUERYGd8+Cbm+C+tRDeXd3nvNtgyHN1z3H31qTUk0lXphBCOBCL1VavtezU1UrK1q4l+fqRVGzbht7Hh+h33iHqP/8noawVSXemk+h6NXS5Qg1moZ3gshfBwxfSt9bt4+4D/hF1Ny/tr/aUFjMhhHAgP+3M5Fh+OcE+7tx2YcKJ7YrZTN7771PwyWwAPLt3J/bdaXgkJDR8INFiLu4Sir+nGznGav48XsT5CdJq1lo8DEB1KVSdtNHNU72dic0KexeDuQJi+9dt370Adn0LfhHQ9Sq45Gnw0HZ8pgQzIYRwEBarjQ9WHQFg4iUd8PNUP6LNWVlkTHqCyu3bAQi++SbCn3kGvec/fBmJFuHpZuDynhEs+iuDJbuyJJi1oskXeRIwo0f9jYOfhSGTG35Czl6YfTlYqsDDD8bOVceaASTdAEFx4B+l7vfbS5B/GMbNbdmT+AcywawQQjiIhX+m88R3Own2cWftM0Px83SjdNVqsiZPxlpSgt7Pj6hXXyXgqiu1LrXNW3Ughzu/2Ea4vyebJl+GXi9zxbU0o9FIWEggeVnpBPiftOLPmVrMLCYoSYNqI+z7Ef76Cm5fWhfOTnZsDXx1LTyyHUK0u4hGxpgJIYQDUFvL1LFl91zSEV+djZw3p5D+wANYS0rw6tWLxMWLJJQ5iIs6heHv5UZuaTXbUou0LqfNMFkBT391LFjt7UzdmG4e6hiz6D7qhQARvWDzhw3vG9tP/Vl4zN5lN4kEMyGEcACLt2eQUlBBiK8HN7d3I+XW8RR+8QUAwRPGEz9vLh5xcdoWKU7wcNNzRY9IAJbsytS4GtFoik1tRWtI9m71p19k69XTAAlmQgihMfNJY8v+7Z9N9rgxVO3ahT4ggNj/fkDkv/+N3sND4yrFqUb0rrk6c082Vrk60/GseBlS1kNRqjqGbMXLkLIOet+otoqteQsyt6uPH1gKi++F+EEQ2UvTsmXwvxBCaGzxXxlk5Rl5/NBSev7wBzbA65zexE6bhntMjNblidMY1CmUAC838kqr2ZpSyMAO7bQuSZysPA8W3wdl2eAZABE9Yfwi6DgUStLh2O+waSaYKiAwBrpfC5c8pXXVEsyEEEJLZquN+T9u4J21s+lSnA5AyJ13Ev74Y+jcT78+ptCeh5ueK3tG8t2f6SzZlSXBzNFcN+P0jwXGwh1LW6+WJpCuTCGE0NDKD+fy3A9v0KU4HX1gILEffUjE009JKHMSw2u6M/+3J0u6M4VdSDATQggN2KqryXjxZeL/+zo+lmqMnXrQ4YfF+F96qdaliSYY1CmUQG938stMbE4u0Loc4QIkmAkhRCurTk4mZew4jAu+BeCnnpeTtGAe7lFRGlcmmsrdoOeqnrVXZ2ZpXI1wBRLMhBCiFZX8/DPJo2+g+sABjF5+PHfBREIffxwfH5nF31nVdmcu35uNxWrTuBrh7GTwvxBCtAJbZSXZr71GyfcLASjt1pv746/DLTycWwa017g6cTYu6NiOYB+1O3NLciEXdgrVuiThxKTFTAghWlj10aOkjBmrhjKdjuD77ufx8++m0DuQ+y/tiJe7QesSxVlwN6hXZwL8slu6M8XZkWAmhBAtqHjxDyTfcCPVhw9jCA2l/WefsmLgdWSUmgj39+Sm/tJa5gpquzOX7ZHuTHF27BbMSirMLPwz3V6HE0IIp2arqCDzmWfJmjwZpbISnwsG0mHxItzO78+M1eos/w9Ia5nLuKCD2p1ZWG5i07FCrcsRrcF2mgBus0FxWrMPa7dgllFcyVPf77TX4YQQwmlVHTxE8g03UvLjj6DXE/boI7SfPRu3sDAWbE0jq6SKyAAvxklrmctwM+i5qpfaarZkt6yd6dKqjLDgNng9Ct7uBKteA5u17vGKfJjeu9mHb3QwK60yn/FWbrI0uwghhHAFiqJQ9N13pIwZg+nYMdzCw2n/xeeE3n8/OoOBKrOVGauPAvDAEGktczUjTurONEt3puta/Rrk7IGRH8PQF2DnfPjmpvqLoyvNn2y40Vdl9n7lV3RneFyBMz4uhBCuzFpWTvZLL2FcsgQA34svJnrKm7iFhJzY59utaWQbq4gK9GLs+XFalSpayIDEENr5elBQbmLj0QIu6RKmdUmiJRxYAtd/CIkXq/e7jYB5N8I3Y+Gm+eo2XfMTUaODmZ+HGw8O7cS5cUENPp6SX86/F+9udiFCCOGsqvbvJ+OxxzGlpoLBQNhjj9LurrvQ6es6JarMVmb+XjO2bEgnPN2ktczVqN2ZkczdfJylu7MkmLmq8nwIOukPK992MOFHmDMK5t4A135wVodvdDDrGRMAcNpFWgO83JFVwoQQbYmiKBTPn0/OG2+imEy4RUYSM20qPued97d95285To6xmuhAL8b0i9WgWtEahveOYu7m4yzbm81/ru+Fu0EmP3A5gbGQdwiCE+q2efrD+MUwZyTMv/WsDt/o35jrzo3B0+30u4f5e/LoZZ3PqhghhHAW1tJSMh6fRPYr/4diMuF36aUkLl7UYChTW8tqx5ZJa5krG5DYjlA/D4orzGw4KmtnuqSOQ2HH13/f7ukH4xeB29mt4tHoFrN/mmsnzN+Tx4Z1OatihBDCGVTu3kPGpEmY09LAzY3wJ54g5Pbb0J1mXMm8zcfJLa0mJsibMf1kbJkrM+h1XNUrkq83HWfJrkwGS3em6xkyGUqzG37M0x8m/ABZzZ+lQtpYhRCikRRFofCrOaTcfDPmtDTco6NJmPs17e64/bShrMps5cM1amvZg0M64XGGngfhGoYnRQOwfG8OJotcnelyvIMhvPvpH/f0h4SLmn14+YQQQohGsJaUkP7ww+S8/jqYzfgNu4zExYvwPuecMz5v7ubj5NW0lt3QV8aWtQX9E0MI9fOkpNLM+qP5WpcjnIwEMyGE+AeVO3eSPHIUZStWonN3J+K554j94AMMgYFnfp7Jyoc1Y8seHiqtZW2FQa/jmiR17cwlu2TtTNE08ikhhBCnoSgKBZ99Tsott2LOzMQ9Lo74b74hZPytp+26PNnczankl1UTG+zNaGkta1OGJ6mTzS7fmy3dmaJJJJgJIUQDLEVFpN//ALlvvQUWC/5XXUXiooV49+rZqOdXmCx8tKautUymTWhb+iWEEO7vSWmVhXVH8rQuRziRRl2VWVplbvQB/b3cm12MEEI4goq//iJj0hNYsrPReXgQ8e/JBI0d26hWslpfb0olv8xE+xAfRp0nrWVtjdqdGcUXG1JYsiubod0itC5J2EOVsfH7egU06yUaFcz+aTkmqFuS6dgbw5tViBBCaE2x2SiY/Sl506eD1YpHfDwx772LV/czXIHVgAqThY/XHAPgIWkta7OG91aD2a/7sqm29JL561zBm+3/ebklRVH3eamoWS/RqGD2zcSBzTq4EEI4C0tBAZnPPEv5unUABIwYQeTLL2Pw823yseZsTKWg3ER8Ox9G9Ymxd6nCSfRtH0xEgCc5xmrWHc7nsu7Saub0bv+lxV+iUcHsdMswCSGEKyjfsoXMJ57EkpeHztOTyBeeJ3D06CZ1XZ44VrWFj/9QW8seHtoZN2kta7P0eh1X96rtzsySYOYKzmJ+ssZq1ifGluRCHpu/nVEz15NdUgXAor/S2ZpSaNfihBCiJSlWK3kzZ3L89juw5OXh0bEjCd8tIOiGG5oVygC+2phKYbmJhHY+XH9utJ0rFs5mRG/16szf9uVQZbZqXI2wu9QNsHAizL4cjJnqtp3zIXVjsw/Z5GD2v91ZTPhsM17uBvZkGk9cBlxaZWHG6iPNLkQIIVqTJS+P43ffTf77H4DNRuD115P43QK8ujR/abmyaguz/qi9ElNaywSc1z6YyAAvSqstrD0sk826lH0/wpxR4O6lLsFkqVa3Vxlh7dRmH7bJnxofrDrCa9cn8ebo3rjr6/6i7BsfzJ6MJlytIIQQGinfuJFjI0dRsXETOm9vot54g+g330Dv43NWx/1yQwpFFWYSQ325TlrLBGp35jU1c5ot2ZWpcTXCrv54G0a8C9d+AIaTZqRoP6B118o8ll9G/8SQv20P8HLH2IRpNYQQorUpVit577/P8Tvvwpqfj2fnziR+/x1BI68/62OXVpn5ZK06tuyRyzpJa5k4Ybh0Z7qm/CMQf+Hft3sGQFVJsw/b5E+OMH9PUgsq/rZ9a0oh7UPO7q9NIYRoKeacXI7ffgf5Mz8ERSHoxhtIWPAtnh072uX4X21MpbjCTIcwX649R67EFHX6xAURHehFucnKmkMy2azL8AuHwmN/3358EwQnNPuwTQ5m485vzys/72X78SJ0Oh05pVX8sD2D15fu59YB7ZtdiBBCtJSytetIvv56KrZuRe/jQ/TbbxP1n/+g9/a2y/FLq8zMqrkS89HLOmPQN+/CAeGaTu7OXLpb1s50GX1vg2XPQvo2QAel2bBrAfz6PJx/V7MP26jpMk72wKUdURSFW2ZvptJsZczHG/Ew6Lnnkg7cPiix2YUIIYS9KRYLedPfp+CTTwDw7NaNmHen4Zlo38+qL9anUFJppmOYLyN6y9gy8XfDe0cxe10yK2q6M73cZbJZp3fRJFBs8OW1YK6Az68GN0+48GEYcG+zD9vkYKbT6XhoaGfuuaQjqQXllJusdA73w9ezyYdixuojLN+bzdHcMrzcDZwXH8yzV3ejY5jfaZ/z3bY0nvp+V71tHm56Dr16dZNfXwjhusxZWWQ88SSVf/0FQPDNNxH+zDPoPT3t+jrGemPLpLVMNOzcuCBigrzJKK7k94N5XNUrUuuSXN/W2bD1Myg+rt4P7waDn4HOl6v3zVXw63OwZyFYTNBpKAyfpnZRNoZOB5c8BRc+qnZpmsohrCt4nj7DNEbT01QNDzc9vp5uJ27NsTm5kPED4zknLgiLVeHt5QeY8OkWfpt0CT4epz+mv6cbK58cfOK+7h8XjBJCtCWlq1eT9exkrCUl6P38iHr1PwRcdVWLvNbn61IwVlnoFO4nrWXitHQ6HdckRfLJ2mSW7M6SYNYaAmJg2MvQrqO6TNLOefDNTXDfWgjvDssnw6Ff4cYv1XUtlz4F394Kd/3atNdx81DDWO3tLDU5UVmsNqavPMwX61MoN1kA8PVw47YLE3h0WOcmrQn31Z39691/58Zz6PvqCnanlzDgTKsN6CDc36uppQshXJxiMpH77nsUfv45AF49exLz7jQ82rfM+NeSSjOz18nYMtE4w3tH88naZFbuz6HSZMXbQ7ozW1TXU3rSLnsRtn4K6VshIBr+mgOjZ0OHmoae62bCjPMhbSvEnf/Px7daYM2bsPljMJWp2zz8oP89cOmz9afQaIImB7OXftrL8r3ZPHtNN85rHwzAX8eLeG/FYYoqTLw2MqlZhYA6SS1AkI/HGferMFkZ9OYqbIpCz+hAnr6qK10i/Bvct9piPTEJrvoaMqWHEK7IlJ5BxhOTqNqpDnUIHj+e8KeeRO9x5s+Ts/H5+mRKqyx0ifBjeM3gbiFO55zYwJO6M3O5Wn5nmszDAFSXQtVJG9081duZ2Kywd7E6Fiy2P2TuAJsZOlxat09YFwiMg/QtjQtm/3sK9v8Ml7+iHhPU5/7+JlQWqnOcNUOTg9lPOzJ5/+Y+DOla1wfbPSqA6EBvHvlme7ODmc2m8H+/7KNffDBdIxsOWQAdwvx4a3RvukX5U1pl4ZM/jjF65gZ+nXQJUYF/v8Jq5uqjTF95uO51qv8+1YcQwrmVrlhB5r+fw2Y0og8IIPr11/AfNqxFX7Ok0syn65IBePSyLuiltUz8A51Ox4jeUXz8xzF+2Z0lwawZJl/kScCMHvU3Dn4Whkxu+Ak5e9XlkixVamvW2LnqWLPs3WDwAO+g+vv7hkFZTuOK2f093PBZ3Zg1gMheEBALC+9qvWDm4aYnLvjvASguxBt3t+ZPqPjCj3s4mF3K9/dfcMb9+sYH0zc+uN79YdPWMG/zcZ64ouvf9n9gSEfuvrjuCiyj0Ujse80uUwjhQGwmE7lvv0PRnDkAeJ3Tm5ip0/CIbfl5xD5dp7aWdY3w52oZLyQaaXhNMFu1P5cKk+WM46nF372xrppJ3x0lwP+kBpwztZa166yOKas2qkso/XAf3L7UPsUYPCCogWESwfHN7saEZsxjNuGCBN5feYRqS93sxdUWK/9ddYQJF8Q3q4gXf9zDqgO5zL9nYIOtXmfibtDTMzqAlAYmvQXwdDPg7+Ve7yaEcH6m48dJvenmE6Es5I47SJgzp1VCWUmFmc9rW8uGdZbWMtFoSTGBxIV4U2m2svqATDbbVCYr4OmvDtavvZ0pmLl5qIP/o/uoFwJE9ILNH6pXXlpNUFlcf//yPPCLaFwx/e+BNW/VrZEJ6r//eEd9rJkaFdXvnbOt3v31Rwq44I1VdI9SE+v+rFLMFhsXdjrDgP0GKIpyYsza/HsuIK4ZKwdYbQoHskvrda0KIVybcdkysp5/AVtZGYbAQKLefAP/IUNa7fVnrztGabWFbpH+XNVTWstE4+l0OoYnRfPRmqMs3Z11Yrkm0UoUmzo1RvS5oHeH5DXQ4zr1sfzDUJJWN16sIfNvqX//2BqY1l0NfAA5e8BqhsRLml1io4LZqa1Mp17m29RWrlov/LiHH3dk8smEfvh6GsgtVUfzBXi5n5h8b9K3O4gI9OKZq7oBMH3FYfq0DyKhnS/GKjMf/3GMjKJKxp0f16wahBDOw1ZdTc6bb1L8zXwAvM87j5ip7+Ae1XpfbsUVJj5fnwLAY9JaJpphRO8oPlpzlJUHcqQ7syWteBk6XQ6BsepVk7u/g5R1MH4ReAXCeeNh+XPgHay2wi19Wg1lZxr47xVY/36Pa+vfD4w967Ib9dvwzo3nnPULNeTrTeqkb+Nmbaq3/e0benNjPzVoZRRXotPVffCVVJqZvGg3eaXVBHi7kxQTwML7L6Tzaa7KFEK4hurkZDIen0T1gQMAtJs4kbBHHkbn3rrDE2avTaas2kL3qACu6CGtZaLpekYH0D7Eh+OFFaw6kCvz37WU8jxYfB+UZasLi0f0VENZx6Hq41e+ATo9fDte7dbsWDPB7JlcP7PFy9YpiqK0+Ks4EKPRSGBgICUlJQQEBGhdjhCiEUp+/oXsl17CVlGBITiY6Lem4Hfxxa1eR1G5iYumrKLcZOXj8X25UroxRTNNWXaAD38/ytW9Ivnw1r5al+MU2sr3d7PaT5fuzmLJriwyiisxW231HlvySOt/WAohXJOtspKc11+n+LvvAfA5/3yi33kH9whtxpR+svYY5SYrPaICuKJHIwcIC9GA4UlRfPj7UVYdyKW82tLsFXSExvb+oM6PVpKutrqd7L61zTpkk6/K/Hx9Mk99t5NQPw/2ZRo5Jy6IYB8PjhdWcGnXsGYVIYQQp6o+epSUMWPVUKbTEfrA/bT//DPNQllhuYkvN6QA6tiyk4dYCNFUPaMDSGjnQ7XFxsoDuVqXI5pj00fw44PqFZ7ZuyCmL/iEQFFq/bnNmqjJwWzOplReH5XEK9f1wt2g475LOvL13QO448KEEzP3CyHE2She/APJN9xI9eHDGEJDaf/pbMIeeQSdm3atCrP+UFvLesUEcLm0lomzpNPpTlyRuWRXpsbViGbZOhv+NR2ueVud02zQozDhRxhwL1QZm33YJgezzOLKExO8erkbKKtWw9jI82L5aaf8cgkhms9WUUHms5PJmjwZpbISnwsG0mHxInwvvFDTugrKqvlqYwoAj13WRVrLhF0MT1IH/a8+mHfiu1Q4kZJ0iKuZWsPNq269zHPGwZ7vm33YJgezMH9PiivU9Sajg7zZnlYEQFphBW3rMgIhhD1VHTpE8o1jKPnhB9DrCX3kYdrPno1bmPZDJGatPUaFyUrv2EAu6y5zJgr76B7lT4dQX0wWGyv3N3IZIOE4/MKhUs1ABMaqi6MDFKVwNoGoycHswg6hrKj5BbqxXyz/+WUft87ezEPz/uLKntK8L4RoGkVRKP7+e1JuHIPp6FHcwsJo/8XnhD3wADqDQevyyC+r5qsNqYCMLRP2Vb87M0vjakSTJV4CB/+n/rvPrbDs3/DVdfD9HdB9RLMP2+QBG2+MSsJWkwQnXJBAkI8Hf6UWMax7ODcPaN6STEKItslaVk72K69g/PlnAHwvuojoKW/i1q5pq4i0pFl/HKPSbOWc2EBZYUTY3TVJUXyw6gi/H8qjtMosywY6k3+9r64kANB/ojpRbdoW6HoN9L2j2YdtcjDT63XoqfuL8dpzorn2HJkcTwjRNFX795Px+CRMKSlgMBD26KO0u/sudPomN+S3mLzSk8aWDZOxZcL+ukX60yHMl2N55azcn8v1fVp+rVdhJ3o99Toek25Qb2epUcFsf1bjry7oHuW6k74JIc6eoigUz59PzhtvophMuEVGEjP1HXz6Ot4kmx+vOUqV2ca5cUEyHZBoETqdjhFJUby/6gi/7MqSYObosvc0ft/IXs16iUYFs2veX4sO+KehbDrg2BvDm1WIEML1WUtLyXrxRUr/twwAv0svJeqN13ELDta4sr/LLa3i680ytky0vOG9o3l/1RH+OJSHscpMgHRnOq6PLgKd7p8H9+t08FJRs16iUcFs7dNDmnVwIYSoVblnLxmPP445LQ3c3AifNImQO2532MDz8ZpjVJlt9GkfxOAu0lomWk6XCD86hftxJLeMFftyGHXe2S+ELVrIY7ta/CUaFcxig31aug4hhItSFIWir+eS+9ZbKGYz7tHRxEybive552pd2mnlGqv4epPaWva4jC0TLUyn0zE8KYrpKw+zZFeWBDNHFtS+xV/CcUbZCiFcjrWkhIxHHiHntddQzGb8hl1G4uJFDh3KAD5cc5Rqi43z2gdxcedQrcsRbUDttBl/HM6jpNKscTVCSxLMhBAtonLnTpJHjab0txXg7k7Ev/9N7AcfYAgM1Lq0M8oxVjF383EAHr9cWstE6+gS4U+XCD/MVoXf9slks22ZBDMhhF0pikLBZ5+TcsutmDMycI+LI2HePEImjHeKkPPh70cxWWz0iw/mok7SWiZaT+0STUt3y2SzbZkEMyGE3ViKiki//wFy33oLLBb8r7ySxEUL8U5q3mXjrS27pIp5W6S1TGhjeO9IANYezqOkQroz26omB7NJC3aw+VhBS9QihHBiFX/9RfKo0ZT9/js6Dw8iX3qRmPfexeDvr3Vpjfbh70cwWWz0Twjhwo6Os/qAaBs6hfvTNcIfs1Xh133ZWpcj/sni+yBlvd0P2+RgVlpl4dZPN3Pp26uZsfoI2SVVdi9KCOE8FJuN/FmfkDp+ApasLDzi40n4dj7BN93kVC1OWSWVfLMlDYDHLpd5y4Q2TqydKd2Zjq/KqK6N+X4f+OMdMGba5bBNXpLpkwn9KCirZvH2DL7/M513fzvEoE6hjD0/jst7ROBukN5RIdoKS2Ehmc88S/natQAEDB9O5CuvYPDz1biyppu5+igmq43+iSFc0EFay4Q2rkmKYtpvh1h3OJ/iChNBPh5alyRO56Z5UJ4PO+fDzm/g9zegw6XQZzx0Gw6G5k0UrFOUf5q+9sz2ZJTw3bY05m9Nw9fTjevPjWH8BfEkhjrmB7PRaCQwMJCSkhICAmT5KCGaq2LrVjKeeBJLbi46T08inn+OoBtucMqWpsziSi59+3dMVhvfTBzIBdKNKTR01Xt/cCC7lLdG92bM+XFal+MwHP77O3MH7JgLf30FHr7Qeyycfze069ikw5xV81ausYq1h/NZeyQfg17HpV3DOJhj5PJpa5i99tjZHFoI4aAUq5X8Dz8k9bbbseTm4tGhAwkLFhB8441OGcoAZqw+gslqY2CHEAllQnMjarozf5HuTOdRmg3HVsPR1aAzQOcrIGcvzOgPG2c06VBN7so0W22s2JfDd3+ms/ZwHt0iA7hzUCLXnRuNf836Xsv2ZPP09zu5++IOTT28EMKBWfLzyXjqKSo2bgIg8PrriXzxBfQ+zrs6SHpRBQu2qWPLHh/WReNqhFC7M9/59RDrj+RTVG4i2Fe6Mx2S1QwHl8L2uXB0FUT0hIH3Q9KN4FXTorf/Z/jxQbjgwUYftsnBrP9rK7ApcO050fzw4CB6Rv99ssgLOrYjwFsWYRXClZRv3EjGU09jzc9H5+1N5IsvEjTyeq3LOmszfz+K2apwYcd2DJCxZcIBdAjzo0dUAPuyjCzfm824/i2/DJBohne6gGKDpBtg4iqI6v33fRIuBq+mTard5GD2wogeXJMUhZe74bT7BHq7s+6ZoU09tBDCASlWK/kzZpL/4YegKHh27kTMu+/i2amT1qWdtfSiCr6raS17TFrLhAMZ3juKfVlGluzOkmDmqK56A3pcD+5ep9/HOwge292kwzZ5jNmo82LPGMqEEK7DnJPL8dvvIH/mTFAUgm68gYQFC1wilIE6tsxsVRjUqR39E0O0LkeIE4YnqePMNhwtoLDcpHE1okHnjDtzKGsmmdtCCNGgsrXrSB45koqtW9H7+BD99ttE/ec/6L29tS7NLtIKK/huWzogY8uE40kI9aVndABWm8LyvTLZbFsiwUwIUY9isZA7dRppEydiLSzEs1s3EhZ+T+C/Rmhdml39d9URLDaFizuH0i9BWsuE4zkx2ewuuTqzLZFgJoQ4wZyVReqE2yj45BMAgsaNJeHb+XgmJmpcmX0dL6hg4V9qa5mMLROOqq47M5+CsmqNqxGtRYKZEAKA0t9/J/n6kVT+9Rd6X19i3p1G1Msvo/f01Lo0u/vv6sNYbAqXdAmjb3yw1uUI0aD4dr4kxQRiU2CZdGe2GRLMhGjjFLOZnLfeJv2++7GWlODVoweJixcRcPXVWpfWIlILyln4VwYAjw3rrHE1QpyZdGe2PRLMhGjDTOkZpNx6K4WffQZA8K23Ej//Gzzau+7l+R+sOoLVpjC4SxjntZfWMuHYarszNx0rIK9UujPbgibPYyaEcA2lK1aQ+e/nsBmN6AMCiHrtVQIuv1zrslpUSn45i7errWWPXy5jy4Tjiwvx4ZzYQHaml7BsbzbjB8ZrXZLzWDtVnXk//zC4eUHcALj8FQg9qaX88+GQuq7+8/reAf96r1VLPZkEMyHaGJvJRO4771D01RwAvHr3JmbaNDxiYzSurOW9v+owVpvCkK5hnBsXpHU5QjTK8N5R7EwvYemuLAlmTZGyHs6fCDHngc0CK/8P5oyEBzeri4zXOu82GPJc3X13bacEkq5MIdoQU1oaqTfdfCKUhdxxBwlfz2kToSw5v5wftteOLZPWMuE8ru6ldmduTi4gt7RK42qcyPhF0OcWCO8OkUlw/YdQkgaZO+rv5+4D/hF1t9p1LjUiwUyINsK4bDnJI0dRtXcvhsBAYmfOJOKZp9F5tI0Fkj9YeRibApd1C+ccaS0TTiQuxIdz4oKwKbB8T9u+OtPDAFSXQpWx7mZp5Ni7qhL1p/cpY0t3L4ApiTBjIKx4GUwV9iy5yaQrUwgXZ6uuJnfKFIrmfQOAd58+xEx9B/foaI0raz1H88r4YYe0lgnnNSIpip1pxfyyK4vxFyRoXY5mJl/kScCMHvU3Dn4Whkw+8xNtNlg2GeIGQsRJz0+6AYLiwD8KcvbCby+pY9LGzbV/8Y0kwUwIF2ZKSSH98UlU798PQLuJdxP2yCPo3N01rqx11baWDeseTlJsoNblCNFkVydF8trS/WxJKSTXWEV4gP3XaHQGb6yrZtJ3Rwnw96/b6NaIuRaXPgG5++HOZfW397uj7t8RPcEvAr66FgqPQUgH+xTdRNKVKYSLKvllCcmjRlO9fz+G4GDiPplF+BNPtLlQdiS3jJ92ZgLSWiacV2ywD33aB6Eo8L823J1psgKe/uo4sNrbPwWzJU/CoeVw+88Q+A/jaWP7qT8Lj9ml3uaQYCaEi7FVVZH1wotkPvkktooKfPr1I/GHxfhdfLHWpWni/ZrWsst7RNArRlrLhPOqndNMJpttJEVRQ9mBX+C2nyE44Z+fk71b/ekX2aKlnYkEMyFcSPXRo6TcOIbi774DnY52999H+y8+xz0iQuvSNHEkt5Sfd9W2lsks/8K5XVMTzLamFpJjlKsz/9GSJ2DXAhg9Gzz8oDRHvZkr1ccLj8GatyBzOxSlwoGlsPheiB8Ekb00K1vGmAnhIop/+IHsV/4PpbISQ2goMW9NwffCC7UuS1PTVx5BUeDKnhH0jJbWMuHcooO86RsfzJ+pRfxvdxa3D0rUuiTHtu1T9ecXw+tvv26mOo2GwQOO/Q6bZqpXYgbGQPdr4ZKnWr3Uk0kwE8LJ2SoqyP7Pq5QsXgyAz8CBxLz9Fm5hYRpXpq1DOaX8UtNa9uhlMrZMuIZrkqL4M7WIJRLM/tnLJWd+PDAW7ljaOrU0gXRlCuHEqg4dIvnGMWoo0+sJffgh2n86u82HMoDpKw+jKHBVz0h6RGs7YaQQ9nJNkjr2aWtKEdkl0p3piiSYCeGEFEWh+PvvSRkzFtPRo7iFhdH+888Je/BBdAaD1uVp7mB2KUt3qwOkH5WxZcKFRAV60y9enSC19ndcuBYJZkI4GWtZOZlPP0PW8y+gVFXhO2gQiT8sxndAf61LcxjTVx5CUdTWhe5R0lomXMvw3jVXZ0owc0majjGbsfoIy/dmczS3DC93A+fFB/Ps1d3oGOZ3xuct2ZXF1N8Okl5USWI7X569uhtDuoW3UtVCaKfqwAEyHnscU0oKGAyEPfII7SbejU4vf2PVOpBtZOnubHQ6GVsmXNPVvaL4v1/28WdqEZnFlUQHabvotrAvTT/NNycXMn5gPIsfHMScuwZgsdqY8OkWKkyW0z7nz9RCHpm/nbH94lj6yEVc0TOCe+Zs42B2aStWLkTrUhSFovnz1a7LlBTcIiKI/+pLQu+9R0LZKaavOAyog6S7Rvr/w95COJ/IQC/Ojw8BpDvTFWnaYvbVnfW7Xt658Rz6vrqC3eklDOjQrsHnfLY+hcFdwrh3cEcAnriiK2sP5/PlxhReH5nU4jUL11ZUbqL8DH8YaEEpK6XqzdewrPwNAMOFF+H5wssUBgVTWKTtYruO5nhhBf/bU9taJmPLhOsa3juKLSmFLNmdxd0Xa7N0kGgZDjVdRmmV+oUY5ONx2n22pxZx1ym/hJd0CePXvQ0vUVFtsWKy2E56DbMdKhWuRlEUpq88fGKWeEfRqTidyVvnEF1egEWn54se17Ao7BKUj3doXZpDG54URZcIaS0TruvqXpG8/PNeth8vJqO4khjpznQZDhPMbDaF//tlH/3ig8/Y/ZBXVk2oX/3gFubnQX5ZdYP7z1x9lOkrD9e9TrW0MIj6FEVh2m+H+GDVEQA83Ryga1BRGH50Hbfv+gl3m5Vcn2DeGTCeQ+0SOP2fLQIg1M+TJ67oqnUZQrSo8AAv+ieEsDm5kP9Jq5lLcZhg9sKPeziYXcr3919g1+M+MKQjd19cNwmf0Wgk9j27voRwYoqi8M6vB5mx+igAzw/vrvkHnLWkhKznn6d0xwoA/C67jC6vvcrgoCBN6xJCOJbhvaPYnFzIL7skmLkSB2gagBd/3MOqA7nMv2cgUYFnbo4N8/Mkv8xUb1temYlQv4ZXl/d0M+Dv5V7vJgSooezt5XWh7IURPTT/cKvctYvkUaMp/W0FuLsT8e/JxP73AwwSyoQQp7iqVyQ6HexIKyatUHqDXIWmwUxRFF78cQ/L92Yzb+JA4kJ8/vE5feKD2XAkv962dYfzOK9mwj0hGkNRFKYsO8jM39VQ9tK/enDXRdotb6IoCgWff0HKzbdgzsjAPTaWhHlzCZkwAZ1Op1ldQgjHFe7vxYBE9erM/+2RqzNdhabB7IUf97B4ewbTx/XB19NAbmkVuaVVVJmtJ/aZ9O0Opiw7cOL+nYMSWHMoj0/+OMaR3DLe/e0QuzNKuO2CBA3OQDgjRVF4c9kBPlqjhrKX/9WDOzRcc85aXEz6Aw+SO2UKWCz4X3kliYsX4Z0kVxkLIc5seO9oQJ3fU7gGTceYfb3pOADjZm2qt/3tG3pzY784ADKKK+u1GPSND2H6uD5M/fUgby8/SEKoD7PG95P5ikSjKIrCG/87wKw/jgHwf9f1ZIKGob7ir+1kPPEElqwsdO7uhE9+luCbbpJWMiFEo1zVM5KXftzDzvQS0gorGtXzJBybTlEUB5ocoOUZjUYCAwMpKSkhIECWamlLFEXhtSX7mb0uGYD/XNeT8RqFMsVmo+DTT8l7bzpYrbjHtyf23Xfx6tFDk3qEEM7r5k82seFoAc9e3Y37aub4dEVt5fvbIQb/C9HSFEXh1ZNC2avX99IslFkKC0m79z7ypk4Dq5WA4cNJXLhIQpkQollOrJ0p3ZkuQYKZcHmKos6R92lNKHttZC9uHRivSS0VW7eSfP1IyteuRefpSeT/vUL0O29j8PPVpB4hhPO7qmckeh3szijheIFcnensJJgJl6YoCq/8vI/P16cA8MaoJG4Z0PqhTLFayf/wQ1Jvux1Lbi4eiYkkLPiW4DFjZDyZEOKstPPz5MKOoQAskbUznZ4EM+GyFEXh5Z/28sWGFADeHJXETf3bt3odlvx80iZOJG/6+2CzEXjdtSR+/x1eXWV2eiGEfVyTVNOduTtT40rE2ZJgJlySOkfeXr7cmIpOB2+N7s04DUJZ+aZNHLt+JOUbNqLz9ibq9deJnjIFva90XQoh7OfKnhEY9Dr2ZBhJyS/XuhxxFiSYCZdjsym88OMe5mxSQ9mU0b0Zc35cq9agWK3kvf8Bx++4E2t+Pp6dO5H43QKCRo1s1TqEEG2D2p3ZDpDuTGcnwUy4lNpQ9vWm4+h08PYN5zCmX+uGMnNOLsfvuJP8mTNBUQi8YTQJCxbg2alTq9YhhGhbhifJ1ZmuQIKZcBk2m8JzP+xh7mY1lL1zwznc0De2VWsoW7ee5JEjqdiyBZ2PD9Fvv0X0q6+i9z7zGrBCCHG2ruwZiUGvY1+WkWN5ZVqXI5pJgplwCTabwr8X7+abLcfR62DamHMY3YqhTLFYyJ32Lml33421sBDPrl1J/P57Av/1r1arQQjRtgX7ejCok3p15lLpznRaEsyE07PZFCYv2s38rWk1oexcRvZpvVBmzs4m9bbbKZg1C4CgcWNJ+HY+nh20W39TCNE2jajpzvxFujOdlgQz4dRsNoVnFu7i221qKHt37Llc3yem1V6/9PffSb5+JJV//one15eYaVOJevll9F5erVaDEELUuqJnBG56HQeySzkq3ZlOSYKZcFpWm8LTC3fx3Z/pJ0LZdee2TihTzGZy3nqb9Pvux1pcjFePHiQuWkjANde0yusLIURDgnxO6s6UVjOnJMFMOCWrTeHp73fx/Z/pGPQ6po/r02qhzJyRQeqt4yn87DMAgm+9lfj53+ARr80yT0IIcbITa2fKODOnJMFMOB2rTeGp73ay8K/aUHYu/zonulVeu3TlSo6NHEXlzp3o/f2JeX86kc8/h97Do1VeXwgh/smVPSJxN6jdmUdyS7UuRzSRBDPhVKw2hSe/28mi7RkY9DreH9eHEb1bPpQpJhPZr79O+oMPYTMa8UpKInHxIgKuuKLFX1sIIZoi0Medi2q6M5fsyta4GtFUEsyE07BYbUxasIPF2zNw0+v47019TjTZtyRTWhopN99C0VdzAAi5/XYS5n6NR2zrzpEmhBCNNbzmD1ZZO9P5uGldgBCNoYaynfy0M1MNZTf34apedg5lNiukboCyHPCLgPgLMf66gqznn8dWVoY+MJDoN97Af+gQ+76uEELY2eU9InA36DiUU8ahnFK6RPhrXZJoJAlmwuFZrDYeX7CTn0+EsvO4qlekfV9k30+w7Bkwqn9d2qyQuzeaon3qw97nnkvMtKm4R7fOWDYhhDgbgd7uXNI5jJUHclmyK4sul7fBYLZ2Kuz/GfIPg5sXxA2Ay1+B0M51+5ir4NfnYM9CsJig01AYPg38wjUrW7oyhUOzWG08+u0Oft6ZibtBx8xbWiiULZhwIpSZSg2k/BZ2IpS1u34w8XO+klAmhHAqJ1+dqSiKxtVoIGU9nD8R7l4BE34AmxnmjARTed0+yyfDwWVw45dwxxIozYZvb9WsZJAWM+HAzFYbj83fwZLdWTWhrC+X94iw74vYrGpLGeqHVkmqN9lbA7FZ9Bg8rUQPKMEv/A8wyN8wQgjnMqxHBB4GPUdyyziUU0bXyDbWajZ+Uf37138Ib3eEzB2QMAiqSuCvOTB6NnQYrO5z3UyYcT6kbYW481u9ZJAWM+GgzFYbj3yz/UQo+7AlQhmoY8qMmdgskLUlkMyNwdgserzDqkm8Mg+/6CowZqj7CSGEEwnwcueSLjVXZ7rInGYeBqC6FKqMdTdLdeOeXFWi/vQOVn9m7lBb0TpcWrdPWBcIjIP0LXasummkxUw4HLPVxsPztrNsbzYeBj0f3noel3VvgVAGUJZDtdGNjPXBVJe4AwrtepQR1qsUnb7+fkII4WyG945ixf5cluzK5PFhndHpdFqXdFYmX+RJwIwe9TcOfhaGTD7zE202WDYZ4gZCRM3zy3LB4AHeQfX39Q3T9DNfgplwKCaLjYe/+Yvle3PwMOj5eHxfhnRruUGYxZuOkb08FMVa03V5QTF+kQ389eXXQsFQCCFa0LDuEXi46TmaV87BnFK6RQZoXdJZeWNdNZO+O0qA/0ndsm6e//zEpU9A7n64c1nLFWcn0pUpHIbJYuPBeTWhzE3PxxNaLpTZKirInPxvsqZ+jmLV4xNeTeJVeQ2EMh0ExED8hS1ShxBCtCR/L3cGdwkDYIkLrJ1psgKe/uAVUHf7p2C25Ek4tBxu/xkCT1q6zy8crCaoLK6/f3mepn+MSzATDsFksfHA3L/4bZ8aymaN78uQri0TyqoPHyZ5zBhKFi8GvZ7QcZfT/tJC3L1PvWqppsn/qjdBb2iRWoQQoqWNqL06c1cbuzpTUdRQduAXuO1nCE6o/3j0uaB3h+Q1ddvyD0NJGsT2b81K65GuTKG5aouVB+f+xYr9uXi66flkQj8uqfkLz54URaFk4UKyX30NpaoKQ1goMe9MxXdAf9g3rN48ZgAERKuhrMe1dq9FCCFay2U13ZnH8svZn1VKj2jn7s5stCVPwO7v4aZ54OEHpTXjxrwCwN0bvALhvPGw/Dn1ggBPf1j6tBrKNLoiEySYCY1VW6zc//VfrDqghrLZt/Xj4s72D2XWsnKyX3kF488/A+A7aBDRb03BrV07dYce10K34X+b+V9ayoQQzs7P040hXcNYvjeHJbsz204w2/ap+vOL4fW3XzcT+tyi/vvKN0Cnh2/Hq92aHWsmmNWQTmlT7ZpgNBoJDAykpKSEgIA28svpoKrMVu7/+k9WH8zD003Pp7edz0WdQ+3/OgcOkPHY45hSUkCvJ+yRR2h3z0R0eunJF0K0DT/tzOSRb7aT0M6H1U9e6pRXZ7aV72/5ZhKaqDJbua8mlHm56/nsdvuHMkVRKJr/LSljxmJKScEtIoL4r74k9L57JZQJIdqUy7qF4+mmJ6Wggr2ZRq3LEWcg306i1VWZrdw7509+rw1lt53PoE72DWXWsjIyJk0i++WXUUwmfAdfQuIPi/Hp18+uryOEEM7A19PtxAVVS11ksllXJcFMtKoqs5WJX21jzaE8vN0NfH57fy60cyir3LuX5FGjKf3fMnBzI/ypJ4n78EPcgoPt+jpCCOFM2vzamU5CgploNbWhbO3hfDWU3XE+F3RsZ7fjK4pC4ddzSR13E+bjx3GLjiJ+zle0u+su6boUQrR5Q7uF4+WuJ1W6Mx2afFuJVlFpsnL3l2oo8/Ew8MUd5zOwg/1CmdVoJOORR8l59VUUsxm/oUPpsGgRPn362O01hBDCmfl6ujG0ZtLuX1xgsllXJcFMtLhKk5W7v9rKuiO1oaw/A+wYyip37SJ55ChKf/sN3N2JmPwssTP+iyEoyG6vIYQQrmB4UjQAS3ZnSnemg5J5zESLqjBZuOuLbWw8VoCvh4Ev7uzP+Qkhdjm2oigUfvkluVOngdmMe2wsMe9OwzspyS7HF0IIVzOkWxje7gbSCivZnVFC79ggrUsSp5AWM9FiKkwW7vxi64lQ9qUdQ5m1uJj0Bx4k980pYDbjf8UVJC5aKKFMCCHOwMfDjaHd1e5MV1g70xVJMBMtosJk4Y7Pt7LpWCF+nm58dVd/+tkplFX8tZ1jI0dRtno1Ond3Il54npjp72Fw4QkHhRDCXkYkqVdn/tLW1s50EhLMhN2VV1u4/fOtbE4uxL8mlPWNP/tQpthsFMyeTer48ViysnCPb0/Ct/MJueUWp5zFWgghtHBp13B8PAxkFFeyM71E63LEKSSYCbsqr1ZbyracFMrOa3/284dZCgtJu+8+ct+ZClYrAddcQ+LChXj16GGHqoUQou3w9jCcuDpTJpt1PBLMhN2UVVu4/fMtbEkpxN/LjTl3D6CPHUJZxbZtJF8/kvI/1qLz9CTylVeInvoOBj8/O1QthBBtz4jayWalO9PhSDATdlFWbeH2z7awNaUIfy83vr5rAOfGBZ3VMRWbjfyPPiJ1wm1YcnPxSEwkYcG3BI8dI12XQghxFk7uztyRVqx1OeIkEszEWSutMnPbZ1vYllpEgJcbc+8ewDlnGcos+fmk3T2RvPemg81G4HXXkvj9d3h17WqfooUQog3zcjcwrHsEIFdnOhoJZuKsGKvMTPhsC3+mFhHo7c7cuwee9bw45Zs2cWzkSMo3bEDn5UXUa68R9eab6H197VO0EEKIE2tnLt2dhc0m3ZmOQoKZaDZjlZkJn25h+/HimlA2gKTYwGYfT7Fayfvgvxy/406sefl4dOpI4ncLCBo9SrouhRDCzgZ3CcPXw0BmSRXbpTvTYUgwE81SUmlm/Kdb2JFWTJCPGsp6xTQ/lJlzczl+x53kz5gBikLg6FEkfvcdnp0727FqIYQQtbzcDVzeQ7ozHY2mSzJtPlbArD+OsTujhNzSaj4e35cre0aedv+NRwu46ZNNf9u+5bnLCPf3aslSxUlKKs1M+HQzO9NLToSyntHND2Vl69aT+fTTWAsL0fn4EPXySwRee60dKxZCCNGQ4b2j+WFHJkt3Z/H88O7o9dI7oTVNg1mF2Ur3qABu7BfHfV//2ejnrXpiMH5edaWH+nq2RHmiASUVZsZ/tpld6SUE+6hjynpEN2/GfcViIe+D/1IwaxYoCp5duxLz7jQ8O3Swc9VCCCEacnHnUPw83cg2VrE9rcguk4GLs6NpMBvSNZwhXcOb/Lx2fp4Eeru3QEXiTEoqzNz66WZ2Z5QQ4uvB3LsH0D2qeaHMnJ1NxpNPUrlNDeRBY8cSMflZ9F7S8imEEK2ltjtz8fYMftmVJcHMATjlGLNrpq/l/NdWcOvszWxLKTzjvtUWK6VV5no30XTFFSZu+XTTiVA2b2LzQ1nZmjUkXz+Sym1/ovf1JXrqO0S98rKEMiGE0MDwJLk605Fo2mLWVOEBnrw2she9Y4IwWa3M35LGuFmb+OHBQacdeD5z9VGmrzx84r6tuqK1ynUZxRUmbpm9mb2ZRtr5ejBv4kC6Rvo3+TiK2Uzue+9R+OlnAHj26E7su+/iER9v75KFEEI00sVdQvH3dCPHWM2fx4s4P0FazbTkVMGsY5gfHcPqluHpGx9CamEFn65L5t2x5zb4nAeGdOTuixNP3DcajcS+18KFupCicjWU7csyEuqnhrIuEU0PZebMTDImPUHljh0ABN9yC+FPP4XeU8YHCiGEljzdDFzeM4JFf2WwZFeWBDONOWVX5snOjQsipaD8tI97uhnw93KvdxONU1hu4uYTocyTb5oZykpXreLYyFFU7tiB3t+fmOnTiXzheQllQgjhIEacNNmsVbozNeVULWYN2ZdpJNxfvuDtrbDcxM2fbOJAdimhfp7Mv2cAncKbFsoUk4ncqVMp/PIrALySkoiZNhWPuLiWKFkIIUQzXdQpDH8vN3JLq9mWUsiADu20LqnN0rTFrLzawt7MEvZmlgCQVljB3swSMoorAZiy7ACTvt1xYv9P1yXz695sUvLLOZhdyis/72XD0XwmXJCgQfWuq6Cs+kQoC/P3ZP49A5scykzp6aTccuuJUBZy2wQS5n4toUwIIRyQh5v+xDyiS3bLZLNa0rTFbFd6Sb0JY19dsh+A0efFMnXMOeQaq0+ENACz1cZrS/eTXVKFt4eBbpH+fH33AC7sGNrqtbuq/LJqbvlkMwdzSgn39+SbewbWG9fXGMZffyXrueexlZaiDwwk+o3X8R86tIUqFkIIYQ/De0fx/Z/pLN2dzUv/6olBJpvVhE5RlDbVmWw0GgkMDKSkpISAgOZN9+Cq8mtayg7llBERoI4p69CEUGarrib3rbcpmjsXAO9zzyVm6ju4x8S0VMlCCCHsxGSx0e/V3zBWWZh/z0AGOlh3Zlv5/nb6wf/CPvJKq7lpVl0om3/PBU0KZabUVFJuuulEKGt3913Ez/lKQpkQQjiJet2ZsnamZiSYCXJLq7jpk00czi0jMsCL+fdcQGKob6Ofb1y6lORRo6netx9DUBBxH39E+JNPonOXK2CFEMKZDK+5OvN/e+TqTK04/VWZ4uzkGtVQdjSvnKhAL76ZOJCERoYyW1UVOa+/QfGCBQB49+2rdl1Gnn4heiGEEI5rUKdQAr3dyS8zsTm5QMZwa0CCWRuWa6xi3CebOJZXTnSgF9/cM5D4do0LZdXHksl4/HGqDx4EnY52995D2EMPoXOTXykhhHBW7gY9V/WM5NttaSzZleX8wSxlPWx4HzJ3QFk2jJ0L3UfUPb74ftg5r/5zOl4G4xe1apknk67MNirHWMW4WWooiwnyZv49FzQ6lJX89BPJN9xA9cGDGEJCiJv9CeGPPSahTAghXEBtd+ayPdlYrDaNqzlL5gqI6AXD3zn9Pp2GwROH6m43fNp69TVAvknboOwStfsyOb82lA0kLsTnH59nq6wk+z+vUrJI/UvCZ8AAot9+C/fw8JYuWQghRCu5oGM7gn3cKSg3sTm5kEGdnLjVrPPl6u1MDJ7gH9E69TSCtJi1MVkllYybtbHJoaz68GGSb7xRDWU6HaEPPkj7zz6VUCaEEC7G3aDnql7qWOFfHOzqTA8DUF0KVca6m6X67A6asg7e6ggf9IVfHoeKQrvU2lwSzNqQzOJKxs3aREpBBbHBjQtliqJQvHARyTeOwXTkKIawUNp//hlhDz+EzmBopcqFEEK0puFJ0QAs3+tY3ZmTL/IkYEYPeDOu7rZ2WvMP2OkyGPkR3PYTDHtFHZP29WiwWe1XdBNJV2YbURvKjhdWEBfizTcTBxIbfOZQZisvJ/v//o+SH38CwPfCC4l+awpuoU7crC2EEOIfDewQQoivB4XlJjYdK+Sizo7xuf/GumomfXeUAP+Tlgl0O4v1spNuqPt3RE/19v65kLIWOlza/OOeBWkxawMyTgpl7UN8mH/PBf8YyqoOHiT5hhvVUKbXE/bYY8TN/kRCmRBCtAFuhpPXzszUuJo6Jivg6Q9eAXW3swlmpwpJBJ92UHjMfsdsIglmLi69qIJxszaeFMoGEhPkfdr9FUWh6NsFpIwZiyk5GbeICOK/+pLQ++5Fp5dfFyGEaCtGnHR1ptmBujNbVEmGOsbMT7v5OKUr04WlFVZw0yebSC+qJL6dGsqiAk8fyqxlZWS/+BLGpUsB8L3kYqKnTMEtOLi1ShZCCOEgBiSG0M7Xg4JyExuPFnBJlzCtS2q66rL6rV/FqZC1C7yD1duaN6H7deAXDkXJ8NuLENJBHXumEQlmLiqtsIJxszaRUVxJQju1+zIy0Ou0+1ft20f6449jTj0OBgPhkx4n5I47pJVMCCHaKLeaqzPnbj7Okl1ZzhnMMrfDlydNKLv83+rPc26GEdMgZy/s+AaqSsA/CjoOgaHP27d7tIl0iqK0qcWw2sLq9CeHssRQX76ZOPC0oUxRFIrmzSP3zSkoZjNuUVHETJuKT58+rVy1EEIIR7PhaD43f7KZQG93tj0/DHeDdn+st4Xvb5AxZi7neEEFYz/eSEZxJR1CfZl/z+lDmdVoJOOxx8n5z6soZjN+Q4fSYfEiCWVCCCEAGJDYjlA/D0oqzaw/kq91OW2CBDMXklpQzrhZG8ksqaJDmBrKIgIaDmWVu3eTPGo0pcuXg7s7EZOfJXbGfzEEBbVu0UIIIRyWQa/j6l7qRQBLHGyyWVclwcxFpOSXM27WJjJLqugY5sv8iQMJbyCUKYpC4ZdfknLzLZjT03GPiSFh3lxCbrsNnU6nQeVCCCEc2TVJajBbvjcbk6WNXJ2pIQlmLiC5JpRllVTRKdyPb+5pOJRZi4tJf+hhct54E8xm/C+/nMTFi/BOStKgaiGEEM6gf2IIoX6eGKssrD8q3ZktTYKZk1ND2UayjVV0Dvfjm4kDCff/eyir3LGDY6NGUbZyJTp3dyJeeJ6Y96djcOEBlEIIIc6eQa/jmqSayWalO7PFSTBzYkfzyhj78UZyjNV0ifBj3sSBhPnXv8RXsdko+PRTUm4djyUzC/f27Ymf/w0ht9wiXZdCCCEaZbh0Z7YaCWZO6mheGTfN2kRuaTVdI/wbDGWWoiLS73+A3LffAYuFgGuuJnHRQrx79tSoaiGEEM6oX0II4f6elFZZWHckT+tyXJoEMyd0JLeMcTWhrFukP/MmDiDUr34oq9i2jeTrR1K2Zg06Dw8iX3mF6KlTMfj5aVS1EEIIZ6V2Z6qtZr9Id2aLkmDmZI7kljJu1ibyakLZ3LsH0O6kUKbYbOR/9DGpt92OJScHj8REEr5bQPDYMdJ1KYQQotmG16yd+dveHKotVo2rcV0SzJzI4Rw1lOWXVdM9KoB5EwfWC2WWggLSJt5D3nvvgdVKwLX/IvH77/Dq2lW7ooUQQriEvu2DiQjwpLTawtpDcnVmS5Fg5iQO5ZRy0yebyC8z0SMqgHl3DyDE1+PE4+Wbt5B8/UjK169H5+VF1GuvET1lCnpfXw2rFkII4Sr0J3VnLtkt3ZktRYKZEziYXcpNs9RQ1jM6gLl3DyC4JpQpVit5/53B8TvuwJKXh0enjiR+t4Cg0aOk61IIIYRd1V6d+du+HKrM0p3ZEiSYObgD2UZu/mQTBeUmesXUD2WWvDyO33U3+f/9L9hsBI4aReKCBXh27qxx1UIIIVzRee2DiQzwoqzawtrD0p3ZEiSYObD9WUZu/mQzBeUmkmICmXvXQIJ81FBWvmEDx64fScWmTeh8fIie8ibRr7+G3sdH46qFEEK4qnrdmbsyNa7GNUkwc1D7MtWWssJyE71jA/n6rgEE+rijWCzkvvcex++6G2tBAZ5dupD4/XcEXned1iULIYRoA05cnSndmS1CgpkD2ptZwi2zN1FUYeac2EDm1IQyc04Ox2+/g4KPPgZFIWjsWBIWfItnhw5alyyEEKKN6BMXRHSgF+UmK2sOyWSz9ibBzMHsySjhltmb1VAWF8ScuwcQ6O1O2dq1JF8/kopt29D7+hI99R2iXnkZvdff18UUQgghWkr97ky5OtPeJJg5kNpQVlxh5ty4IObc1R9/A+ROnUraxHuwFhXh2aM7iQu/J3D4cK3LFUII0UbVdmeu2C/dmfYmwcxB7E5XQ1lJpZnz2quhzLswj9QJt1HwyWwAgm++mYRvvsEjIUHbYoUQQrRp58YFERPkTYXJyu8Hc7Uux6VIMHMAu9KLuWX2JkoqzfSND+bLO/vDhnUkjxxF5fbt6P39iZk+ncgXX0Dv6fnPBxRCCCFakE6nO9FqJmtn2pcEM43tTCvmltmbMVZZ6BcfzBfj+1Dx3jTSH3gAa0kJXklJJC5aSMCVV2hdqhBCCHFC7TizlftzqTRJd6a9SDDT0I60Ym79dDOlVRbOTwhm9hXR5N95O4VffAFAyG0TSJj7NR5xcdoWKoQQQpzinNhAYoK8qTRLd6Y9STDTyPbjRYyfrYay/gkhzGxfSs64MVTt2oU+MJDYmTOImDwZnYfHPx9MCCGEaGU6nY4Rtd2Zsnam3Ugw08Bfx4sY/+kWSqstXBDnz9ScFeRPegxbaSne55xDh0UL8R86VOsyhRBCiDOqHWe2an8uFSaLxtW4BglmrezP1CImfLqFsmoLVwebeXXFe5R9Mw+AdnffRfzXc3CPidG4SiGEEOKfJcUEEheidmeuPiCTzdqDBLNWtC2lkAmfbqas2sJd5qM8uuBVTPv3YwgKIu7jjwh/8kl07u5alymEEEI0ik6nY3hSNABLdsvamfYgwayVbE0p5LbPtmCurOI/yUu4YcmHKOXlePftS+IPi/EbPFjrEoUQQogmqx1ntupALuXV0p15tiSYtYItyWooCyrIYtammfTbuRp0Otrddy/xX36Be2Sk1iUKIYQQzdIzOoD4dj5UmW2sOiBXZ54tCWYtbPOxAm7/fAsDjm5l5h/TichLwxASQtzsTwh/7DF0bm5alyiEEEI0m9qdKWtn2osEsxa06VgB93yynombv+HpP+fhYa7GZ8AAtety0CCtyxNCCCHsonay2dUHpTvzbElzjb3YrJC6AcpywC+CjZauvPjfpby54QsSSnNApyP0gQcIfeB+dAaD1tUKIYQQdtMzOoCEdj6kFFSw8kAu154TrXVJTkvTYLb5WAGz/jjG7owSckur+Xh8X67seebxVhuPFvDqkn0czikjKsiLh4Z04sZ+Gs+Mv+8nWPYMGOuuSIk6FsbUP71wt1oxhIYS887b+A4cqGGRQgghRMuoXTtzxuqjLNmV6TjBLGU9bHgfMndAWTaMnQvdR9Q9riiw+nX460uoKoG4ATDiXWjXUbOSNe3KrDBb6R4VwP9d16tR+6cVVnDnF1u5oEM7lj56EXcOSuTZRbtZc0jDuVP2/QQLJpwIZTazjsxNQVRuccfdasW7dyc6/LBYQpkQQgiXVjttxuqDeZQ5SnemuQIiesHwdxp+fP17sPljNYzdvRI8fGHOSDBXtWqZJ9O0xWxI13CGdA1v9P5fb04lLsSb50f0AKBTuD9bUwr5dF0yg7uEtVSZp2ezqi1lKABUFbuRsSEYk9EddAqhvUoJHXAEXUhw69cmhBBCtKLuUf50CPXlWH45K/fncN25DjBZeufL1VtDFAU2fQiXPAndhqvbRn4Eb3eGA79A0g2tV+dJnGrw//bUYgZ1Cq237ZIuYWxPLTrtc6otVkqrzPVudpO64URLWWmGJym/hWEyuuPmbSV+SAFhPcvQlWaq+wkhhBAurLY7E+CXFro608MAVJdClbHuZqlu3sGKUtRx4R0urdvmFQix/SB9qx2qbR6nGvyfV1ZNqJ9nvW1hfp6UVluoMlvxcv/7oPqZq48yfeXhE/dt1RX2K6gs58Q/vYIs6AwKPuHVRA8sxs3T1uB+QgghhKsa3juKD1YdocJkwWZT0Ot1dj3+5Is8CZjRo/7Gwc/CkMlNP1hZzZxrfqf03PmGafq97VTBrDkeGNKRuy9OPHHfaDQS+56dDu4XceKf7r5WEobl4eFvRXfq7+FJ+wkhhBCuqmuEP1v+fRnhAV4tcvw31lUz6bujBPj712108zz9E5yQUwWzMD9P8svqN1nmlVXj7+nWYGsZgKebAU+3uscUkx3Xooy/EAKiwZgFKHgGWE/ZQac+Hn+h/V5TCCGEcFA6na7FQhmAyQp4+oNXwNkfrLalrCwX/E+aEaI8DyKTzv74zeRUY8z6xAex4UhBvW3rDufTJ16jwfV6A1w1pebOqc1kNfevelPdTwghhBCOIzhB7dFKXlO3rcoI6dsg9nzNytI0mJVXW9ibWcLezBJAnQ5jb2YJGcWVAExZdoBJ3+44sf+tA+I5XljBG0v3cyS3jDkbU1iyO4u7Lkps6PCto8e1MOYrCIiqvz0gWt3e41pt6hJCCCHauuoyyNql3gCKU9V/F6eBTgcD74c/3oYDSyFnLyy+T2096zbizMdtQTpFURStXnzj0QJu+mTT37aPPi+WqWPO4YkFO0kvquDbey+o95z//LKPI7llRAZ68fDQpk0wazQaCQwMpKSkhIAAOzSF1jpl5n/iL5SWMiGEEMJOmvX9nbwWvmwgZJ1zM4z8sG6C2T+/UCeYbT8Qhk+D0E52rb0pNA1mWmixYCaEEEKIFtNWvr+daoyZEEIIIYQrk2AmhBBCCOEgJJgJIYQQQjgICWZCCCGEEA5CgpkQQgghhIOQYCaEEEII4SAkmAnx/+3de3hU9Z3H8Xduk9vkBkmAQEi4JmC5g9wESlGp1vqsCpTdiuttsa1KERYXn9a128KiorU8fcouWmkLFEEpLmp4QJEiIkkUCATC/ZILCTEhCcmE3Gdm/8DEToAwExhyzvB5PQ9/nJPfOfw+fDPhO2dOfkdERMQg1JiJiIiIGIQaMxERERGDCOzoCdxszQ86qKqq6uCZiIiIiLua/9/29QcW3XKNmc1mAyAx0f3na4qIiIgx2Gw2oqKiOnoaXnPLPSvT4XBQVFREREQEfn5+N/TctrpGxi7ZTvoL3yMiJOiGntsIfD0f+H5G5TM/X8+ofObnrYxOpxObzUZCQgL+/r57J9Ytd8XM39+fHj16eOXcfpZG/IPDiIyM9MkXnK/nA9/PqHzm5+sZlc/8vJnRl6+UNfPdllNERETEZNSYiYiIiBiEGrMbyBLoz8+n9MMS6Jv/rL6eD3w/o/KZn69nVD7zuxUyetMtd/O/iIiIiFGpnRURERExCDVmIiIiIgahxkxERETEINSYiYiIiBjELbfAbHtlni7jzZ2nOVhYSYmtnhWzRjD1tq5tHpN+qoxFaYc58XU13aJDeGZyX6aPNO6joDzNmH6qjH9+K+Oy/V/+YgrxESHenGq7/OHvJ9maU8ypkmpCggIYnhTDwntS6RNnbfO4tOxzvP7JMc5W1NKrczgL70llcmr8TZq1+9qT7709BSzYkO2yzxLoz/FF93h7uh5bnZHHXzPyOFtRC0C/LlbmTOnH5JSr18IstWvmaUYz1e9Klu84yatbjvHY+GRe+uFtVx1ntjo2cyef2Wr4xifHWfbpCZd9vePC2T7/u1c9xqz16yhqzNxU02hnQLdIpo9M5Cdr9l5zfEF5DY//+St+PLony2YO5YuTZSzceJD4yBAm9Y+7CTP2nKcZm22fPwlryLffSrHhwd6Y3nXLPFPOrDFJDEmMpsnuZOnWozzy9pd8Mm8iYZYrvxT25pUzZ10Wz09NYcqAeDbtL2L26j189OwEUrpG3OQEbWtPPoCI4EA+/fdJLdt+3NhHld0o3SJD+I/vp5IcG47T6eRv+84ye9Ue0uZMoH+Xy2thpto18zQjmKd+rR0ouMDazHxSr1ELM9YR3M8H5qth/y5W1jw5umU7sI3HI5m1fh1JjZmbJqfEt/nOvLU1mXkkdgrll/cNBKBvfARf5Zbz9q4zhm3MPM3YrLM1mKhQ4z9aZNXjt7tsvzZ9CCMWbePg2UpG9+58xWNWfpHLpP5xPDWpDwDz707h8xPn+Ut6Lv/9wCCvz9kT7ckHgB+GvMLZ2p0Du7hsL5iaypqMfLLyK67YtJipds08zQiYpn7/6GJ9E3PX7+flBwfz++0n2hxrxjp6kg8wXQ0D/P3dnq8Z69fRdI+Zl2TlXWB831iXfRP7x5GVV9FBM/Kee5d9zqjF23j4j5nsyS3v6Om4zVbXBEB0mOWqY7LyKq5Yx30mqKM7+QBqGuyMf3k7Y5d8ypN/2cPxr203Y3rXxe5w8sGBImob7AzvGXPFMWauHbiXEcxZvxc3HWJySjx39Iu95lgz1tGTfGC+Guaev8jti7cx4dXt/HxdFoUXaq861oz162i6YuYlpdX1xFpdP9KLswZjq2+irtFOSFBAB83sxomPDGbxA99hcPdoGux21n1ZwMw3M/i/p8fzne7GftCsw+Hk1x8dZmRSTJuX0y/V0bWxibNaOF9d7+0pXhd38/WOs/LqQ4NJ7RaBra6Jt3ae5qHlu/l43kS6RYXexBm752hxFQ8u3019k4MwSwArZo2g31WuJJm1dp5kNFv9AD44UEROYRWbnhnv1niz1dHTfGar4dCe0bw2fQi948IpsdWzbNtxZvxvOlufm4g1+PKWwmz1MwI1ZtJufeKsLjeWj0jqRF55DW/vOsMbPxracRNzw4ubDnGs2MaGn47t6Kl4hbv5RiTFMCIpxmX7zt9+xtrMfObfneLtaXqsd6yVzXMmYKtrYvOhc8x/7wDrZ4+5auNiRp5kNFv9ii7U8usPc1j9xGifeHPaWnvyma2G/3i7y4BuMDQxmjte3k5adhE/GtWzA2fmO9SYeUmcNfiydwSl1fVEBAf65A+kZkMTo/nK4B9n/uemQ2w/WsK7T4295jvSS3VscNlXWt1w2dVQI/EkX2tBAf7clhBJblmNl2Z3fSyB/iTHhgMwqEcU2WcvsPKLXJY8ePm9KmasHXiWsTWj1+9gYSXnqxu47/e7WvbZHU6+zC1nVXoexxfdQ4C/643vZqpje/K1ZvQathYVGkSvuPCrztdM9TMKNWZeMiwpmh1HS1327TpxnmFJV79XxBccLqoiPsKYLzin08lLH+SwNaeYdbPHktgp7JrHDEuKYffJ8zxxR6+WfbtOlDLcgHVsT77W7A4nR4tt7folkI7gcEBDk+OKXzNT7drSVsbWjF6/8X1j2Tp3osu+BRsO0CfOyk8m9bli02KmOrYnX2tGr2FrF+ubyCur4YFhV/65b6b6GYVu/nfTxfomcooqySmqBC4th5FTVNly0+MrW44yb/3+lvEPj04iv7yGJZuPcLKkmtXpuaQdPOfyzWk0nmZ8e9cZPs4pJvf8RY4V2/ivD3PYfeo8j4xN7oDZX9uLmw7xflYhy2YOIzw4gBJbHSW2Ouoa7S1j5q3fzytbjrZsPz4+mc+Ol/LWztOcLKnmjU+Oc7Cwkn81YMb25Fu27QQ7j5eSX1bDocJK5q7fT2FFLTNHGW+9vVe2HCXzdBkF5TUcLa7ilS1HyThTxj8NSwDMXbtmnmY0U/0ArMGBpHSNcPkTGhRAdFhQy72QZq5je/KZrYaL0w6T8c336N68cp5avZcAfz/uH+I7r8OOpitmbso+W+mymOqitCMAPDS8B6/PGEJJVb3Lb6Ykdgpj5aOj+M1Hh/nTF7l0jQrh5QcHGXapDPA8Y6PdweLNRyiurCPUEkBq1wjWPDmacX3c+02km21NRj4AM990XRR36bTBLQv/Fl6oxc/v23e1I5I6sWzmMF7/+BhLtx4jOTaMN2eNNOT6O+3JV1nbyAsbD1JqqycyNIhB3SP520/HGfKerbLqeua9e4BSWz0RIYGkdotg1eO3M6HfpdeUmWvXzNOMZqqfu3yhjm0xew3PVdYx550sLtQ00incwsjkGN7/2Tg6f/PRpK/X72bwczqdzo6ehIiIiIjoo0wRERERw1BjJiIiImIQasxEREREDEKNmYiIiIhBqDETERERMQg1ZiIiIiIGocZMRERExCDUmImIYRSU15C8MK3l6RPumP/uAf5t1Z7r+nvTT5WRvDCNytrG6zqPiMj10sr/IiJuWJuZz6b9heQUVVFd38SBl+4mKjSoo6clIj5GV8xERNxQ22hnUkocP5vcp6OnIiI+TFfMRMQryqrrmfq7z3lsfDJPT+4LwN68cma+mcGfH7ud8X2v/UxVu8PJCxuz2X2qjFJbPd2jQ3l4TBKP39HrsrG/23acVel5NDQ5uH9oAr/64W1YAi+993Q4nPzPZ6d458t8Sm319IoNZ86Uftw7qJvbeZ745u9MP1Xm9jEiIp5SYyYiXtHZGszSaYOZvXoPE/rF0jvOynPrD/DI2GS3mjIAh9NJ16hQlv94ODFhFvbmVfDCxoPERwZz3+CElnG7T54nONCfdbPHcLaihgXvZRMTFsSCqakALN9xkvezCln8wCB6dQ4n80wZc9fvp1O4hTG9O3slv4hIe6gxExGvmZwaz8xRPZm7bj+DekQRZgng+e+nuH18UIA/8+7q37Kd2CmMffkVpGWfc2nMggL9WTptCKGWAPp3ieC5u/qzZPMR5t+VQqPDwR/+foo1T45mRFIMAD07h7Ent4K1mflqzETEUNSYiYhX/eIHA7j7jZ1sPniOD5+9g+DAAI+OX5Wey7t7Cii6UEddo51Gu4OB3SJdxgzoGkmo5dvzDu8Zw8UGO0WVtdQ02KlttDPr7UyXYxrtDgYmRLU/mIiIF6gxExGvyiur4euqOhxOOFteS2rXyGsf9I0PDhSxOO0Iv/zBAIb1jMEaHMiKnafZX3DB7XNcrG8CYOWjo+gaGeLyteZ70EREjEKNmYh4TUOTg7nr93Pf4AR6x4WzcGM2W3pOJNYa7Nbxe3PLGZEUw6yxyS378ssvXjbuSHEVdY12QoIuXTXLKqgg3BJAQlQo0WEWLIH+FF2o1ceWImJ4asxExGte+/gYtrpGfnX/QMItgew4VsLzG7JZ+egot45Pjg1n475CPjteSmJMKO9nFZJdUEmPTmEu4xqbHDy/IZtnv9eXsxW1vPHJCR4Zl4y/vx/W4EBmT+jNbz46jMMJo5JjsNU1sSe3HGtIENNG9HBrLiW2Okpt9eSVXWoMjxXbCA8OoHv0peZPRORGUGMmIl6RfqqMlbvO8M7sMUSEXFqI9bczhnLvss9ZnZHHrDFJ1zzHv4zuSU5RFc+s3YcfcP/QBB4em8SOY6Uu48b1jSU5NpwZK9JblsuYe2e/lq/Pv7s/ncItLN9xkoLyGiJDgritexRPf9f9Ncn+mpHPsk9PtGzPWJEOwNJpg5k+MtHt84iItMXP6XQ6O3oSIiIiIqKV/0VEREQMQ42ZiIiIiEGoMRMRERExCDVmIiIiIgahxkxERETEINSYiYiIiBiEGjMRERERg1BjJiIiImIQasxEREREDEKNmYiIiIhBqDETERERMQg1ZiIiIiIG8f+9XKetxGbWLwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x_values1=[1,2,3,4,5]\n",
    "y_values1=[1,2,2,4,1]\n",
    "\n",
    "x_values2=[-1000,-800,-600,-400,-200]\n",
    "y_values2=[10,20,39,40,50]\n",
    "\n",
    "x_values3=[150,200,250,300,350]\n",
    "y_values3=[10,20,30,40,50]\n",
    "\n",
    "\n",
    "fig=plt.figure()\n",
    "ax=fig.add_subplot(111, label=\"1\")\n",
    "ax2=fig.add_subplot(111, label=\"2\", frame_on=False)\n",
    "ax3=fig.add_subplot(111, label=\"3\", frame_on=False)\n",
    "\n",
    "ax.plot(x_values1, y_values1, color=\"C0\")\n",
    "ax.set_xlabel(\"x label 1\", color=\"C0\")\n",
    "ax.set_ylabel(\"y label 1\", color=\"C0\")\n",
    "ax.tick_params(axis='x', colors=\"C0\")\n",
    "ax.tick_params(axis='y', colors=\"C0\")\n",
    "\n",
    "ax2.scatter(x_values2, y_values2, color=\"C1\")\n",
    "ax2.xaxis.tick_top()\n",
    "ax2.yaxis.tick_right()\n",
    "ax2.set_xlabel('x label 2', color=\"C1\") \n",
    "ax2.set_ylabel('y label 2', color=\"C1\")       \n",
    "ax2.xaxis.set_label_position('top') \n",
    "ax2.yaxis.set_label_position('right') \n",
    "ax2.tick_params(axis='x', colors=\"C1\")\n",
    "ax2.tick_params(axis='y', colors=\"C1\")\n",
    "\n",
    "ax3.plot(x_values3, y_values3, color=\"C3\")\n",
    "ax3.set_xticks([])\n",
    "ax3.set_yticks([])\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "ef123f61-a201-4ca5-8261-58f469b5f030",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# x_values1=[1,2,3,4,5]\n",
    "# y_values1=[1,2,2,4,1]\n",
    "\n",
    "x_values2=[-1000,-800,-600,-400,-200]\n",
    "y_values2=[10,20,39,40,50]\n",
    "\n",
    "x_values3=[150,200,250,300,350]\n",
    "y_values3=[10,20,30,40,50]\n",
    "\n",
    "\n",
    "fig=plt.figure()\n",
    "ax=fig.add_subplot(111, label=\"1\")\n",
    "ax2=fig.add_subplot(111, label=\"2\", frame_on=False)\n",
    "ax3=fig.add_subplot(111, label=\"3\", frame_on=False)\n",
    "\n",
    "ax.plot(x_values1, y_values1, color=\"C0\")\n",
    "ax.set_xlabel(\"x label 1\", color=\"C0\")\n",
    "ax.set_ylabel(\"y label 1\", color=\"C0\")\n",
    "ax.tick_params(axis='x', colors=\"C0\")\n",
    "# ax.tick_params(axis='y', colors=\"C0\")\n",
    "\n",
    "# ax2.scatter(x_values2, y_values2, color=\"C1\")\n",
    "# ax2.xaxis.tick_top()\n",
    "# ax2.yaxis.tick_right()\n",
    "# ax2.set_xlabel('x label 2', color=\"C1\") \n",
    "# ax2.set_ylabel('y label 2', color=\"C1\")       \n",
    "# ax2.xaxis.set_label_position('top') \n",
    "# ax2.yaxis.set_label_position('right') \n",
    "# ax2.tick_params(axis='x', colors=\"C1\")\n",
    "# ax2.tick_params(axis='y', colors=\"C1\")\n",
    "\n",
    "ax3.plot(x_values3, y_values3, color=\"C3\")\n",
    "ax3.set_xticks([])\n",
    "ax3.set_yticks([])\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "ff96f193-24d2-4d69-a8c7-c25e2ccbaaea",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from datetime import datetime, timedelta\n",
    "\n",
    "# Ensures reproducibility of random numbers\n",
    "rng = np.random.default_rng(1234)\n",
    "\n",
    "# timedelta(i) adds \"i\" days to the 1st of January of 2019\n",
    "date = [datetime(2019, 1, 1) + timedelta(i) for i in range(100)]\n",
    "temperature = np.arange(100) ** 2.5 / 10000 + rng.uniform(size=100) \n",
    "price = np.arange(120, 20, -1) ** 1.5 / 10 + rng.uniform(size=100)\n",
    "\n",
    "# fig, ax1 = plt.subplots(figsize=(8, 8))\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "ax1.plot(date, temperature)\n",
    "ax2.plot(date, price);\n",
    "\n",
    "COLOR_TEMPERATURE = \"#69b3a2\"\n",
    "COLOR_PRICE = \"#3399e6\"\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize=(8, 8))\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "ax1.plot(date, temperature, color=COLOR_TEMPERATURE, lw=3)\n",
    "ax2.plot(date, price, color=COLOR_PRICE, lw=4)\n",
    "\n",
    "ax1.set_xlabel(\"Date\")\n",
    "ax1.set_ylabel(\"Temperature (Celsius °)\", color=COLOR_TEMPERATURE, fontsize=14)\n",
    "ax1.tick_params(axis=\"y\", labelcolor=COLOR_TEMPERATURE)\n",
    "\n",
    "ax2.set_ylabel(\"Price ($)\", color=COLOR_PRICE, fontsize=14)\n",
    "ax2.tick_params(axis=\"y\", labelcolor=COLOR_PRICE)\n",
    "\n",
    "# fig.suptitle(\"Temperature down, price up\", fontsize=20)\n",
    "fig.autofmt_xdate()\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "b29eb757-6565-4fc6-b310-f01d9dd6c72b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from datetime import datetime, timedelta\n",
    "\n",
    "# Ensures reproducibility of random numbers\n",
    "avg_score = [73.65, 76.59, 77.12, 77.38, 77.25, 76.20]\n",
    "data1 = []\n",
    "data2 = [1.05, 1.10, 1.15, 1.25, 1.50, 1.75]\n",
    "\n",
    "# timedelta(i) adds \"i\" days to the 1st of January of 2019\n",
    "\n",
    "ax1.plot(date, temperature)\n",
    "ax2.plot(date, price);\n",
    "\n",
    "COLOR_TEMPERATURE = \"#69b3a2\"\n",
    "COLOR_PRICE = \"#3399e6\"\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize=(8, 8))\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "ax1.plot(date, temperature, color=COLOR_TEMPERATURE, lw=3)\n",
    "ax2.plot(date, price, color=COLOR_PRICE, lw=4)\n",
    "\n",
    "ax1.set_xlabel(\"Date\")\n",
    "ax1.set_ylabel(\"Temperature (Celsius °)\", color=COLOR_TEMPERATURE, fontsize=14)\n",
    "ax1.tick_params(axis=\"y\", labelcolor=COLOR_TEMPERATURE)\n",
    "\n",
    "ax2.set_ylabel(\"Price ($)\", color=COLOR_PRICE, fontsize=14)\n",
    "ax2.tick_params(axis=\"y\", labelcolor=COLOR_PRICE)\n",
    "\n",
    "# fig.suptitle(\"Temperature down, price up\", fontsize=20)\n",
    "fig.autofmt_xdate()\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "784b8965-43b5-4a7f-8e9f-0a11b46cd029",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 设置透明背景\n",
    "fig.patch.set_facecolor('none')  # 图形背景透明\n",
    "ax.set_facecolor('none')  # 绘图区域背景透明\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2)\n",
    "\n",
    "fig.tight_layout()#调整整体空白\n",
    "plt.subplots_adjust(wspace =0.5, hspace = 0)#调整子图间距\n",
    "\n",
    "C1 = \"#69b3a2\"\n",
    "C2 = \"#3399e6\"\n",
    "\n",
    "ax1.plot([0.15, 0.20, 0.25, 0.32, 0.35, 0.4, 0.45], [75.20, 75.89, 76.92, 77.38, 77.33, 76.89, 76.80], color=C1)\n",
    "# ax1.set_title('Plot 1')\n",
    "ax1.set_xlabel('Threshold', color=C1)\n",
    "ax1.set_ylabel('Avg Score', color=C1)\n",
    "\n",
    "ax2.plot([0.85, 0.95, 1.05, 1.15, 1.25, 1.35], [76.52, 76.89, 77.02, 77.38, 77.25, 77.04], color=C2)\n",
    "# ax2.set_title('Plot 2')\n",
    "ax2.set_xlabel('Adaptation Factor', color=C2)\n",
    "ax2.set_ylabel('Avg Score', color=C2)\n",
    "# Save the plot as SVG\n",
    "plt.savefig('threshold_adapt-factor.svg', format='svg')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "f6f11123-221b-4387-a399-97e68ec436d4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(10, 4))\n",
    "\n",
    "# 设置透明背景\n",
    "fig.patch.set_facecolor('none')  # 整个图形的背景透明\n",
    "ax1.set_facecolor('none')  # 子图1的背景透明\n",
    "ax2.set_facecolor('none')  # 子图2的背景透明\n",
    "\n",
    "# 调整子图间距\n",
    "plt.subplots_adjust(wspace=0.3, hspace=0)  # 调整子图之间的水平间距\n",
    "\n",
    "# 定义颜色\n",
    "C1 = \"#49af7b\" #  #69b3a2\n",
    "C2 = \"#3399e6\" \n",
    "\n",
    "# 数据\n",
    "x1 = [0.15, 0.20, 0.25, 0.32, 0.35, 0.4, 0.45]\n",
    "y1 = [75.20, 75.89, 76.92, 77.38, 77.33, 76.89, 76.80]\n",
    "x2 = [0.85, 0.95, 1.05, 1.15, 1.25, 1.35]\n",
    "y2 = [76.52, 76.89, 77.02, 77.38, 77.25, 77.04]\n",
    "\n",
    "ax1.plot(x1, y1, color=C1)\n",
    "ax1.set_xlabel('Threshold', color=C1, fontsize=16)  \n",
    "ax1.set_ylabel('Avg Score', color=C1, fontsize=16) \n",
    "ax1.set_ylim(min(y1) - 0.5, max(y1) + 0.5)  \n",
    "ax1.tick_params(axis='both', which='major', labelsize=12) \n",
    "\n",
    "ax2.plot(x2, y2, color=C2)\n",
    "ax2.set_xlabel('Adaptation Factor', color=C2, fontsize=16)  \n",
    "ax2.set_ylabel('Avg Score', color=C2, fontsize=16) \n",
    "ax2.set_ylim(min(y2) - 0.5, max(y2) + 0.5) \n",
    "ax2.tick_params(axis='both', which='major', labelsize=12) \n",
    "\n",
    "# 保存为SVG文件\n",
    "plt.savefig('threshold_adapt-factor.svg', format='svg', transparent=True)\n",
    "\n",
    "# 显示图形\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dcd2b696-08af-44bd-a021-8400c9fb6d52",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6f3edd27-a995-4c05-8905-29c337c274ad",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

